Tidal effects up to next-to-next-to leading post-Newtonian order in massless scalar-tensor theories

In this article, we study the tidal effects in the gravitationally bound two-body system at next-to-next-to leading post-Newtonian order for spin-less sources in massless scalar-tensor theories. We compute the conservative dynamics, using both a Fokker Lagrangian approach and effective field theory with the PN-EFT formalism. We also compute the ten conserved quantities at the same NNLO order. Finally, we extend our results from simple ST theories to Einstein-scalar-Gauss-Bonnet gravity. Such results are important in preparation of the science case of the next generation of gravitational wave detectors.

==> anc/ST_Tides_NNLO_Dynamics.m <==
(* ::Package:: *)

(* ::Chapter:: *)
(*Ancillary file to "Tidal effects up to next-to-next-to-leading post-Newtonian order*)
(*in massless scalar-tensor theories"*)


(* ::Text:: *)
(*Authors: Laura Bernard, Eve Dones, and Stavros Mougiakakos *)
(*Type:  Mathematica*)
(**)
(*This file contains the Lagrangian, conservative equations of motion, center-of-mass position, conserved energy and conserved angular momentum in generalized Brans-Dicke gravity.*)
(*In addition, we display the conservative equations of motion in the center-of-mass frame in Einstein-scalar-Gauss-Bonnet gravity.*)
(**)
(*The point-particle contributions were derived to 3PN in [ https://doi.org/10.1103/PhysRevD.98.044004 ] and [ https://doi.org/10.1103/PhysRevD.99.044047 ]. They are displayed here up to 2PN order. *)
(**)
(*Tidal contributions are included to the next-to-next-to-leading post-Newtonian order.*)
(**)
(*This file supplements arXiv: 2310.19679*)


(* ::Section:: *)
(*Notations*)


(* ::Subsection::Closed:: *)
(*In generalized Brans-Dicke gravity*)


(* ::Text:: *)
(*mtot = m1 + m2 is the total mass *)
(*\[Nu] = m1*m2/mtot^2 is the symmetric mass ratio *)
(*\[Delta] = (m1 - m2)/(mtot) is the antisymmetric mass ratio*)
(**)
(*Gt is the effective gravitational constant*)
(*al is the 0PN ST parameter *)
(**)
(*phiz is the scalar field at spatial infinity*)
(**)
(*omegaz[0] is the 0th order Brans-Dicke like scalar function \[Omega](\[Phi])*)
(*dz = 1/(4 + 2*omegaz[0])*)
(*la[n] are the parameters linked to the nth derivative of \[Omega](\[Phi]) w.r.t \[Phi]*)
(**)
(*s[A,1] with A=1,2 are the sensitivities of each object, which equal 1/2 for a stationary black hole. *)
(**)
(*(gam, be[1], be[2]) are the 1PN ST parameters*)
(*beplus = 1/2 (be[1] + be[2])*)
(*beminus = 1/2 (be[1] - be[2])*)
(*(de[1], de[2], khi[1], khi[2]) are the 2PN ST parameters*)
(*deplus = 1/2 (de[1] + de[2])*)
(*deminus = 1/2 (de[1] - de[2])*)
(*khiplus = 1/2 (khi[1] + khi[2])*)
(*khiminus = 1/2 (khi[1] - khi[2])*)
(**)
(***********************************************************************************************************)
(**)
(*(y1i[i], v1i[i], a1i[i], ...) are the harmonic coordinates for body 1*)
(*(y2i[i], v2i[i], a2i[i], ...) are the harmonic coordinates for body 2*)
(*(yCMi[i], vCMi[i], aCMi[i], ...) are the center-of-mass coordinates*)
(**)
(**********************************************************************************************************)
(**)
(*(\[Lambda][A,n], \[Mu][A,n], \[Nu][A,n], c[A,n]) with A=1,2 are respectively the n-th order tidal deformability parameters of each object in Eq.(18) of [PhysRevD.109.044006]*)
(**)
(*\[CapitalLambda][1,n] = (2+gam)dz/(1-dz)*(1-2s[2,1])*\[Lambda][1,n]*)
(*\[CapitalLambda][2,n] = (2+gam)dz/(1-dz)*(1-2s[1,1])*\[Lambda][2,n]*)
(**)
(*In the center-of-mass frame, we use the following combinations of the tidal deformability parameters*)
(**)
(*\[Lambda]plus[n] = (-(1-\[Delta])/(1+\[Delta])*(deminus - deplus)*\[Lambda][1,n] + (1+\[Delta])/(1-\[Delta])*(deminus + deplus)*\[Lambda][2,n])*)
(*\[Lambda]minus[n] = (-(1-\[Delta])/(1+\[Delta])*(deminus - deplus)*\[Lambda][1,n] - (1+\[Delta])/(1-\[Delta])*(deminus + deplus)*\[Lambda][2,n])*)
(*\[CapitalLambda]plus[n] = (-(1-\[Delta])/(1+\[Delta])*(deminus - deplus)*\[CapitalLambda][1,n] + (1+\[Delta])/(1-\[Delta])*(deminus + deplus)*\[CapitalLambda][2,n])*)
(*\[CapitalLambda]minus[n] = (-(1-\[Delta])/(1+\[Delta])*(deminus - deplus)*\[CapitalLambda][1,n] - (1+\[Delta])/(1-\[Delta])*(deminus + deplus)*\[CapitalLambda][2,n])*)
(*\[Mu]plus[n] = (-(1-\[Delta])/(1+\[Delta])*(deminus - deplus)*\[Mu][1,n] + (1+\[Delta])/(1-\[Delta])*(deminus + deplus)*\[Mu][2,n])*)
(*\[Mu]minus[n] = (-(1-\[Delta])/(1+\[Delta])*(deminus - deplus)*\[Mu][1,n] - (1+\[Delta])/(1-\[Delta])*(deminus + deplus)*\[Mu][2,n])*)
(*\[Nu]plus[n] = (-(1-\[Delta])/(1+\[Delta])*(4*deminus - 4*deplus - (2+gam)^2*(1-2s[2,1]))*\[Nu][1,n] + (1+\[Delta])/(1-\[Delta])*(4*deminus + 4*deplus + (2+gam)^2*(1-2s[1,1]))*\[Nu][2,n])*)
(*\[Nu]minus[n] = (-(1-\[Delta])/(1+\[Delta])*(4*deminus - 4*deplus -(2+gam)^2*(1-2s[2,1]))*\[Nu][1,n] - (1+\[Delta])/(1-\[Delta])*(4*deminus + 4*deplus + (2+gam)^2*(1-2s[1,1]))*\[Nu][2,n])*)
(*cplus[n] = ((1-\[Delta])/(1+\[Delta])*(-4*deminus + 4*deplus + (2+gam)^2*(2*(1-2s[2,1]) + (1-dz)/dz))*c[1,n] + (1+\[Delta])/(1-\[Delta])*(4 deminus + 4 deplus +(2+gam)^2*(2*(1-2s[1,1]) + (1-dz)/dz))*c[2,n])*)
(*cminus[n] = ((1-\[Delta])/(1+\[Delta])*(-4*deminus + 4*deplus + (2+gam)^2*(2*(1-2s[2,1]) + (1-dz)/dz))*c[1,n] - (1+\[Delta])/(1-\[Delta])*(4 deminus + 4deplus +(2+gam)^2*(2*(1-2s[1,1]) + (1-dz)/dz))*c[2,n])*)
(**)
(*Note that these combinations are different from the ones introduced in Eq.(1), to match the notations given in Eq.(1.4) of [ https://doi.org/10.1103/9j7m-xr4n ]. *)


(* ::Subsection::Closed:: *)
(*In Einstein-scalar-Gauss-Bonnet gravity*)


(* ::Text:: *)
(*mtot = m1 + m2 is the total mass *)
(*\[Nu] = m1*m2/mtot^2 is the symmetric mass ratio *)
(*\[Delta] = (m1 - m2)/(mtot) is the antisymmetric mass ratio*)
(**)
(*\[Alpha]0[a] with a=1,2 are the parameters linked to the sensitivities of each object*)
(**)
(*\[Alpha]0 is introduced in Eq. (A6a) of [ https://doi.org/10.1103/PhysRevD.107.104044 ] *)
(**)
(*G12 is the 0PN EsGB parameter*)
(*(gam12, be[1], be[2]) are the 1PN EsGB parameters*)
(*(de[1], de[2], \[CurlyEpsilon][1], \[CurlyEpsilon][2], zeta12) are the 2PN EsGB parameters*)
(**)
(*(\[Lambda]EsGB[A,n], \[Mu]EsGB[A,n], \[Nu]EsGB[A,n], cEsGB[A,n]) with A=1,2 are respectively the tidal deformability parameters of each object introduced in Eq. (56)*)


(* ::Subsection::Closed:: *)
(*Summary of results*)


(* ::Text:: *)
(*The Lagrangian is split into the point-particle (pp) + tidal (fs) contributions and is denoted*)
(*L = Lpp + Lfs*)
(**)
(*The acceleration for body 1 in harmonic coordinates is denoted*)
(*a1i[i] = a1ipp[i] + a1ifs[i]*)
(**)
(*The relative acceleration in the center-of-mass frame is denoted*)
(*aiCM[i] = aiCMpp[i] + aiCMfs[i]*)
(**)
(*The center-of-mass position is denoted *)
(*Gi[i] = Gipp[i] + Gifs[i]*)
(**)
(*The conserved energy in harmonic coordinates is denoted*)
(*E = Epp + Efs*)
(**)
(*The conserved energy in the center-of-mass frame is denoted*)
(*ECM = ECMpp + ECMfs*)
(**)
(*The conserved angular momentum in harmonic coordinates is denoted*)
(*Ji[i] = Jipp[i] + Jifs[i]*)
(**)
(*The conserved angular momentum in the center-of-mass frame is denoted*)
(*JiCM[i] = JiCMpp[i] + JiCMfs[i]*)
(**)
(*The tidal contribution to the relative acceleration in EsGB gravity in the center-of-mass frame is denoted*)
(*aiCMEsGBfs[i]*)


(* ::Section::Closed:: *)
(*Lagrangian*)


(* ::Text:: *)
(*Point-particle contribution, Eqs. (A1) of [ https://doi.org/10.1103/PhysRevD.99.044047 ]*)


Lpp = c^2*(-m1 - m2) + (al*Gt*m1*m2)/r12[] + (m1*Scalar[v1i[-a]*v1i[a]])/2 + 
 (m2*Scalar[v2i[-a]*v2i[a]])/2 + 
 ((al^2*Gt^2*((m1*m2^2*(-24 - 48*be[1]))/48 + (m1^2*m2*(-24 - 48*be[2]))/48))/
    r12[]^2 + (m1*Scalar[v1i[-a]*v1i[a]]^2)/8 + (m2*Scalar[v2i[-a]*v2i[a]]^2)/
    8 + (al*Gt*m1*m2*((3/2 + gam)*Scalar[v1i[-a]*v1i[a]] - 
      (Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]])/2 + 
      (-7/2 - 2*gam)*Scalar[v1i[a]*v2i[-a]] + 
      (3/2 + gam)*Scalar[v2i[-a]*v2i[a]]))/r12[])/c^2 + 
 ((al^3*Gt^3*(m1^2*m2^2*(2*gam - (8*be[1]*be[2])/gam + 
        (228 + 96*be[1] + 96*be[2])/48) + m1*m2^3*(gam/3 + gam^2/12 + 
        de[2]/3 + (24 + 48*be[1] - 32*khi[1])/48) + 
      m1^3*m2*(gam/3 + gam^2/12 + de[1]/3 + (24 + 48*be[2] - 32*khi[2])/48)))/
    r12[]^3 + (m1*Scalar[v1i[-a]*v1i[a]]^3)/16 + 
   (m2*Scalar[v2i[-a]*v2i[a]]^3)/16 + 
   (al^2*Gt^2*(m1*m2^2*((1/2 + gam/2 + gam^2/8)*Scalar[n12i[a]*v1i[-a]]^2 + 
        ((5*gam)/2 + (7*gam^2)/8 + (84 + 24*be[1])/48)*
         Scalar[v1i[-a]*v1i[a]] + (-3*gam - gam^2/4 + (-168 + 96*be[1])/48)*
         Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]] + 
        ((5*gam)/2 + gam^2/8 + (168 - 48*be[1])/48)*Scalar[n12i[a]*v2i[-a]]^
          2 + (-4*gam - (7*gam^2)/4 + (-84 - 48*be[1])/48)*
         Scalar[v1i[a]*v2i[-a]] + de[2]*(Scalar[n12i[a]*v1i[-a]]^2/2 - 
          Scalar[v1i[-a]*v1i[a]]/2 - Scalar[n12i[a]*v1i[-a]]*
           Scalar[n12i[a]*v2i[-a]] + Scalar[n12i[a]*v2i[-a]]^2/2 + 
          Scalar[v1i[a]*v2i[-a]] - Scalar[v2i[-a]*v2i[a]]/2) + 
        ((3*gam)/2 + (7*gam^2)/8 + (12 + 48*be[1])/48)*
         Scalar[v2i[-a]*v2i[a]]) + 
      m1^2*m2*(((5*gam)/2 + gam^2/8 + (168 - 48*be[2])/48)*
         Scalar[n12i[a]*v1i[-a]]^2 + ((3*gam)/2 + (7*gam^2)/8 + 
          (12 + 48*be[2])/48)*Scalar[v1i[-a]*v1i[a]] + 
        (-3*gam - gam^2/4 + (-168 + 96*be[2])/48)*Scalar[n12i[a]*v1i[-a]]*
         Scalar[n12i[a]*v2i[-a]] + (1/2 + gam/2 + gam^2/8)*
         Scalar[n12i[a]*v2i[-a]]^2 + (-4*gam - (7*gam^2)/4 + 
          (-84 - 48*be[2])/48)*Scalar[v1i[a]*v2i[-a]] + 
        de[1]*(Scalar[n12i[a]*v1i[-a]]^2/2 - Scalar[v1i[-a]*v1i[a]]/2 - 
          Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]] + 
          Scalar[n12i[a]*v2i[-a]]^2/2 + Scalar[v1i[a]*v2i[-a]] - 
          Scalar[v2i[-a]*v2i[a]]/2) + ((5*gam)/2 + (7*gam^2)/8 + 
          (84 + 24*be[2])/48)*Scalar[v2i[-a]*v2i[a]])))/r12[]^2 + 
   al*Gt*(m1*m2*((2 + gam)*(-1/2*(Scalar[a2i[a]*v1i[-a]]*
           Scalar[n12i[a]*v1i[-a]]) + (Scalar[a2i[a]*n12i[-a]]*
           Scalar[n12i[a]*v1i[-a]]^2)/4) + (-5/4 - gam/2)*
        Scalar[a1i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]] + 
       (11/4 + (3*gam)/2)*Scalar[a2i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]] + 
       (1 + gam/2)*Scalar[a1i[a]*v2i[-a]]*Scalar[n12i[a]*v2i[-a]] + 
       (-1/2 - gam/4)*Scalar[a1i[a]*n12i[-a]]*Scalar[n12i[a]*v2i[-a]]^2 + 
       Scalar[n12i[a]*v1i[-a]]*((-11/4 - (3*gam)/2)*Scalar[a1i[a]*v2i[-a]] + 
         (5/4 + gam/2)*Scalar[a2i[a]*v2i[-a]] + (3/4 + gam/2)*
          Scalar[a1i[a]*n12i[-a]]*Scalar[n12i[a]*v2i[-a]] + 
         (-3/4 - gam/2)*Scalar[a2i[a]*n12i[-a]]*Scalar[n12i[a]*v2i[-a]]) + 
       Scalar[a2i[a]*n12i[-a]]*((-3/2 - (3*gam)/4)*Scalar[v1i[-a]*v1i[a]] + 
         (11/4 + (3*gam)/2)*Scalar[v1i[a]*v2i[-a]]) + Scalar[a1i[a]*n12i[-a]]*
        ((-11/4 - (3*gam)/2)*Scalar[v1i[a]*v2i[-a]] + (3/2 + (3*gam)/4)*
          Scalar[v2i[-a]*v2i[a]])) + 
     (m1*m2*((7/8 + gam/2)*Scalar[v1i[-a]*v1i[a]]^2 + (-9/8 - (3*gam)/4)*
         Scalar[n12i[a]*v1i[-a]]^3*Scalar[n12i[a]*v2i[-a]] + 
        (25/8 + (7*gam)/4)*Scalar[n12i[a]*v2i[-a]]^2*Scalar[v1i[a]*v2i[-a]] + 
        (23/4 + 3*gam)*Scalar[v1i[a]*v2i[-a]]^2 + (-43/8 - (11*gam)/4)*
         Scalar[v1i[a]*v2i[-a]]*Scalar[v2i[-a]*v2i[a]] + 
        (7/8 + gam/2)*Scalar[v2i[-a]*v2i[a]]^2 + Scalar[n12i[a]*v1i[-a]]^2*
         ((21/8 + (3*gam)/2)*Scalar[n12i[a]*v2i[-a]]^2 + (25/8 + (7*gam)/4)*
           Scalar[v1i[a]*v2i[-a]] + (-15/8 - gam)*Scalar[v2i[-a]*v2i[a]]) + 
        Scalar[v1i[-a]*v1i[a]]*((-15/8 - gam)*Scalar[n12i[a]*v2i[-a]]^2 + 
          (-43/8 - (11*gam)/4)*Scalar[v1i[a]*v2i[-a]] + (25/8 + (3*gam)/2)*
           Scalar[v2i[-a]*v2i[a]]) + Scalar[n12i[a]*v1i[-a]]*
         ((11/8 + (3*gam)/4)*Scalar[v1i[-a]*v1i[a]]*Scalar[n12i[a]*v2i[-a]] + 
          (-9/8 - (3*gam)/4)*Scalar[n12i[a]*v2i[-a]]^3 + 
          Scalar[n12i[a]*v2i[-a]]*((-11/2 - 3*gam)*Scalar[v1i[a]*v2i[-a]] + 
            (11/8 + (3*gam)/4)*Scalar[v2i[-a]*v2i[a]]))))/r12[]))/c^4



(* ::Text:: *)
(*Tidal contribution, Eqs. (34) *)


Lfs = (al^2*Gt^2*(m1^2*(c[2, 0]*((3*dz*de[1])/(2*(1 - dz)) + 
        (2 + gam)^2*(3/8 + (3*dz*(1 - 2*s[1, 1]))/(4*(1 - dz)))) + 
      \[Nu][2, 0]*((-6*dz*de[1])/(1 - dz) - (3*dz*(2 + gam)^2*(1 - 2*s[1, 1]))/
         (2*(1 - dz)))) + m2^2*(c[1, 0]*((3*dz*de[2])/(2*(1 - dz)) + 
        (2 + gam)^2*(3/8 + (3*dz*(1 - 2*s[2, 1]))/(4*(1 - dz)))) + 
      \[Nu][1, 0]*((-6*dz*de[2])/(1 - dz) - (3*dz*(2 + gam)^2*(1 - 2*s[2, 1]))/
         (2*(1 - dz))))))/r12[]^6 + 
 (al^2*dz*Gt^2*((al*Gt*(m1*m2^2*(4 - (16*be[2])/gam)*de[2]*\[Lambda][1, 0] + 
       m1^2*m2*(4 - (16*be[1])/gam)*de[1]*\[Lambda][2, 0] + 
       m1^3*(de[1]*\[Lambda][2, 0]*(6 + 3*gam + (8 + 4*gam)*la[1]*
            (1 - 2*s[1, 1]) + (dz*(-10 - 5*gam + (8 + 4*gam)*la[1])*
             (1 - 2*s[1, 1]))/(1 - dz)) + (dz*(-4 - 2*gam)*phiz*de[1]*
           \[Lambda][2, 1]*(1 - 2*s[1, 1]))/(1 - dz)) + 
       m2^3*(de[2]*\[Lambda][1, 0]*(6 + 3*gam + (8 + 4*gam)*la[1]*
            (1 - 2*s[2, 1]) + (dz*(-10 - 5*gam + (8 + 4*gam)*la[1])*
             (1 - 2*s[2, 1]))/(1 - dz)) + (dz*(-4 - 2*gam)*phiz*de[2]*
           \[Lambda][1, 1]*(1 - 2*s[2, 1]))/(1 - dz))))/r12[] + 
    m2^2*de[2]*\[Lambda][1, 0]*(-2*Scalar[n12i[a]*v1i[-a]]^2 + 
      Scalar[v1i[-a]*v1i[a]] + 4*Scalar[n12i[a]*v1i[-a]]*
       Scalar[n12i[a]*v2i[-a]] + 2*Scalar[n12i[a]*v2i[-a]]^2) + 
    m1^2*de[1]*\[Lambda][2, 0]*(2*Scalar[n12i[a]*v1i[-a]]^2 + 
      4*Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]] - 
      2*Scalar[n12i[a]*v2i[-a]]^2 + Scalar[v2i[-a]*v2i[a]])))/
  (c^4*(1 - dz)*r12[]^4) + 
 ((al^3*Gt^3*((dz*m1*m2^2*(4 - (16*be[2])/gam)*de[2]*\[Lambda][1, 0])/(1 - dz) + 
      (dz*m1^2*m2*(4 - (16*be[1])/gam)*de[1]*\[Lambda][2, 0])/(1 - dz) + 
      m1^3*(de[1]*\[Lambda][2, 0]*((dz*(6 + 3*gam + (8 + 4*gam)*la[1]*
              (1 - 2*s[1, 1])))/(1 - dz) + 
          (dz^2*(-10 - 5*gam + (8 + 4*gam)*la[1])*(1 - 2*s[1, 1]))/
           (1 - dz)^2) + (dz^2*(-4 - 2*gam)*phiz*de[1]*\[Lambda][2, 1]*
          (1 - 2*s[1, 1]))/(1 - dz)^2) + 
      m2^3*(de[2]*\[Lambda][1, 0]*((dz*(6 + 3*gam + (8 + 4*gam)*la[1]*
              (1 - 2*s[2, 1])))/(1 - dz) + 
          (dz^2*(-10 - 5*gam + (8 + 4*gam)*la[1])*(1 - 2*s[2, 1]))/
           (1 - dz)^2) + (dz^2*(-4 - 2*gam)*phiz*de[2]*\[Lambda][1, 1]*
          (1 - 2*s[2, 1]))/(1 - dz)^2)))/r12[]^5 + 
   (al^2*Gt^2*((dz*m2^2*de[2]*\[Lambda][1, 0]*(-2*Scalar[n12i[a]*v1i[-a]]^2 + 
         Scalar[v1i[-a]*v1i[a]] + 4*Scalar[n12i[a]*v1i[-a]]*
          Scalar[n12i[a]*v2i[-a]] + 2*Scalar[n12i[a]*v2i[-a]]^2))/(1 - dz) + 
      (dz*m1^2*de[1]*\[Lambda][2, 0]*(2*Scalar[n12i[a]*v1i[-a]]^2 + 
         4*Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]] - 
         2*Scalar[n12i[a]*v2i[-a]]^2 + Scalar[v2i[-a]*v2i[a]]))/(1 - dz)))/
    r12[]^4)/c^4 + 
 (al^2*dz*Gt^2*
   ((al^2*Gt^2*(m1^2*m2^2*(((4*gam)/5 + gam^2/5 - (2*gam^3)/5 - 
           (3*gam^4)/20 + de[2]*((-12*gam)/5 - (3*gam^2)/5 - 
             (32*be[2]^2)/gam^2 - (2*(11 + 10*be[2]))/5 + 
             (16*(2*be[2] - khi[2]))/gam))*\[Lambda][1, 0] + 
         ((4*gam)/5 + gam^2/5 - (2*gam^3)/5 - (3*gam^4)/20 + 
           de[1]*((-12*gam)/5 - (3*gam^2)/5 - (32*be[1]^2)/gam^2 - 
             (2*(11 + 10*be[1]))/5 + (16*(2*be[1] - khi[1]))/gam))*
          \[Lambda][2, 0]) + m1^4*((-4*dz*phiz^2*de[1]^2*\[Lambda][2, 2])/(1 - dz) + 
         \[Lambda][2, 0]*(de[1]^2*(-4 + 58*la[1] - 80*la[1]^2 + 16*la[2] + 
             ((1 - dz)*(-40*la[1]^2 + 8*la[2]))/dz + (dz*(-25 + 58*la[1] - 
                40*la[1]^2 + 8*la[2]))/(1 - dz)) + 
           de[1]*(-13 - 13*gam - (13*gam^2)/4 + (-24 - 24*gam - 6*gam^2)*
              la[1]*(1 - 2*s[1, 1]) + (dz*(30 + 30*gam + (15*gam^2)/2 + 
                (-24 - 24*gam - 6*gam^2)*la[1])*(1 - 2*s[1, 1]))/(1 - dz))) + 
         phiz*\[Lambda][2, 1]*(de[1]^2*(20*la[1] + (dz*(-24 + 20*la[1]))/
              (1 - dz)) + (dz*(12 + 12*gam + 3*gam^2)*de[1]*(1 - 2*s[1, 1]))/
            (1 - dz))) + m1^3*m2*(de[1]*\[Lambda][2, 0]*(-79 - 41*gam + 
           24*be[1] + (64*be[1])/gam - 8*be[2] - (64*be[1]*be[2])/gam^2 + 
           (-12*gam + (96*be[1])/gam + 24*(-1 + 2*be[1]))*la[1]*
            (1 - 2*s[1, 1]) + (dz*(15*gam - (120*be[1])/gam - 
              30*(-1 + 2*be[1]) + (-12*gam + (96*be[1])/gam + 
                24*(-1 + 2*be[1]))*la[1])*(1 - 2*s[1, 1]))/(1 - dz)) + 
         (dz*phiz*(6*gam - (48*be[1])/gam - 12*(-1 + 2*be[1]))*de[1]*
           \[Lambda][2, 1]*(1 - 2*s[1, 1]))/(1 - dz)) + 
       m2^4*((-4*dz*phiz^2*de[2]^2*\[Lambda][1, 2])/(1 - dz) + 
         \[Lambda][1, 0]*(de[2]^2*(-4 + 58*la[1] - 80*la[1]^2 + 16*la[2] + 
             ((1 - dz)*(-40*la[1]^2 + 8*la[2]))/dz + (dz*(-25 + 58*la[1] - 
                40*la[1]^2 + 8*la[2]))/(1 - dz)) + 
           de[2]*(-13 - 13*gam - (13*gam^2)/4 + (-24 - 24*gam - 6*gam^2)*
              la[1]*(1 - 2*s[2, 1]) + (dz*(30 + 30*gam + (15*gam^2)/2 + 
                (-24 - 24*gam - 6*gam^2)*la[1])*(1 - 2*s[2, 1]))/(1 - dz))) + 
         phiz*\[Lambda][1, 1]*(de[2]^2*(20*la[1] + (dz*(-24 + 20*la[1]))/
              (1 - dz)) + (dz*(12 + 12*gam + 3*gam^2)*de[2]*(1 - 2*s[2, 1]))/
            (1 - dz))) + m1*m2^3*(de[2]*\[Lambda][1, 0]*(-79 - 41*gam - 8*be[1] + 
           24*be[2] + (64*be[2])/gam - (64*be[1]*be[2])/gam^2 + 
           (-12*gam + (96*be[2])/gam + 24*(-1 + 2*be[2]))*la[1]*
            (1 - 2*s[2, 1]) + (dz*(15*gam - (120*be[2])/gam - 
              30*(-1 + 2*be[2]) + (-12*gam + (96*be[2])/gam + 
                24*(-1 + 2*be[2]))*la[1])*(1 - 2*s[2, 1]))/(1 - dz)) + 
         (dz*phiz*(6*gam - (48*be[2])/gam - 12*(-1 + 2*be[2]))*de[2]*
           \[Lambda][1, 1]*(1 - 2*s[2, 1]))/(1 - dz))))/r12[]^3 + 
    m1^2*de[1]*\[Lambda][2, 0]*(14*Scalar[a1i[a]*n12i[-a]]*
       Scalar[n12i[a]*v1i[-a]]^2 - 4*Scalar[a1i[a]*v2i[-a]]*
       Scalar[n12i[a]*v2i[-a]] + Scalar[a1i[a]*v1i[-a]]*
       (-4*Scalar[n12i[a]*v1i[-a]] + 4*Scalar[n12i[a]*v2i[-a]]) + 
      Scalar[n12i[a]*v1i[-a]]*(4*Scalar[a1i[a]*v2i[-a]] - 
        24*Scalar[a1i[a]*n12i[-a]]*Scalar[n12i[a]*v2i[-a]]) + 
      Scalar[a1i[a]*n12i[-a]]*(-4*Scalar[v1i[-a]*v1i[a]] + 
        14*Scalar[n12i[a]*v2i[-a]]^2 + 8*Scalar[v1i[a]*v2i[-a]] - 
        4*Scalar[v2i[-a]*v2i[a]])) + m2^2*de[2]*\[Lambda][1, 0]*
     (-14*Scalar[a2i[a]*n12i[-a]]*Scalar[n12i[a]*v1i[-a]]^2 - 
      4*Scalar[a2i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]] + 
      4*Scalar[a2i[a]*v2i[-a]]*Scalar[n12i[a]*v2i[-a]] + 
      Scalar[n12i[a]*v1i[-a]]*(4*Scalar[a2i[a]*v1i[-a]] - 
        4*Scalar[a2i[a]*v2i[-a]] + 24*Scalar[a2i[a]*n12i[-a]]*
         Scalar[n12i[a]*v2i[-a]]) + Scalar[a2i[a]*n12i[-a]]*
       (4*Scalar[v1i[-a]*v1i[a]] - 14*Scalar[n12i[a]*v2i[-a]]^2 - 
        8*Scalar[v1i[a]*v2i[-a]] + 4*Scalar[v2i[-a]*v2i[a]])) + 
    (m1^2*de[1]*\[Lambda][2, 0]*(-12*Scalar[n12i[a]*v1i[-a]]^3*
         Scalar[n12i[a]*v2i[-a]] + Scalar[n12i[a]*v1i[-a]]^2*
         (6*Scalar[n12i[a]*v2i[-a]]^2 + 4*Scalar[v1i[a]*v2i[-a]] - 
          3*Scalar[v2i[-a]*v2i[a]]) - Scalar[n12i[a]*v2i[-a]]^2*
         Scalar[v2i[-a]*v2i[a]] + Scalar[v2i[-a]*v2i[a]]^2/4 + 
        Scalar[n12i[a]*v1i[-a]]*(4*Scalar[v1i[-a]*v1i[a]]*
           Scalar[n12i[a]*v2i[-a]] + Scalar[n12i[a]*v2i[-a]]*
           (-4*Scalar[v1i[a]*v2i[-a]] + 2*Scalar[v2i[-a]*v2i[a]]))) + 
      m2^2*de[2]*\[Lambda][1, 0]*(Scalar[v1i[-a]*v1i[a]]^2/4 - 
        3*Scalar[v1i[-a]*v1i[a]]*Scalar[n12i[a]*v2i[-a]]^2 + 
        Scalar[n12i[a]*v1i[-a]]^2*(-Scalar[v1i[-a]*v1i[a]] + 
          6*Scalar[n12i[a]*v2i[-a]]^2) + 4*Scalar[n12i[a]*v2i[-a]]^2*
         Scalar[v1i[a]*v2i[-a]] + Scalar[n12i[a]*v1i[-a]]*
         (2*Scalar[v1i[-a]*v1i[a]]*Scalar[n12i[a]*v2i[-a]] - 
          12*Scalar[n12i[a]*v2i[-a]]^3 + Scalar[n12i[a]*v2i[-a]]*
           (-4*Scalar[v1i[a]*v2i[-a]] + 4*Scalar[v2i[-a]*v2i[a]]))))/r12[] + 
    (al*Gt*(m1*m2^2*de[2]*\[Lambda][1, 0]*((-43 - 44*gam - (80*be[2])/gam)*
          Scalar[n12i[a]*v1i[-a]]^2 + (7 + 8*gam + (16*be[2])/gam)*
          Scalar[v1i[-a]*v1i[a]] + (21 + 48*gam + (120*be[2])/gam)*
          Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]] + 
         (12 - 4*gam)*Scalar[n12i[a]*v2i[-a]]^2 + 
         (-5 - 8*gam - (8*be[2])/gam)*Scalar[v1i[a]*v2i[-a]] - 
         4*Scalar[v2i[-a]*v2i[a]]) + m1^2*m2*de[1]*\[Lambda][2, 0]*
        ((12 - 4*gam)*Scalar[n12i[a]*v1i[-a]]^2 - 4*Scalar[v1i[-a]*v1i[a]] + 
         (21 + 48*gam + (120*be[1])/gam)*Scalar[n12i[a]*v1i[-a]]*
          Scalar[n12i[a]*v2i[-a]] + (-43 - 44*gam - (80*be[1])/gam)*
          Scalar[n12i[a]*v2i[-a]]^2 + (-5 - 8*gam - (8*be[1])/gam)*
          Scalar[v1i[a]*v2i[-a]] + (7 + 8*gam + (16*be[1])/gam)*
          Scalar[v2i[-a]*v2i[a]]) + 
       m1^3*((dz*phiz*de[1]*\[Lambda][2, 1]*(1 - 2*s[1, 1])*
           ((-4 - 2*gam)*Scalar[n12i[a]*v1i[-a]]^2 + (2 + gam)*
             Scalar[v1i[-a]*v1i[a]] + (18 + 9*gam)*Scalar[n12i[a]*v1i[-a]]*
             Scalar[n12i[a]*v2i[-a]] + (-4 - 2*gam)*Scalar[n12i[a]*v2i[-a]]^
              2 + (-2 - gam)*Scalar[v1i[a]*v2i[-a]] + (2 + gam)*
             Scalar[v2i[-a]*v2i[a]]))/(1 - dz) + de[1]*\[Lambda][2, 0]*
          ((-57 - 41*gam)*Scalar[n12i[a]*v1i[-a]]^2 + (12 + (17*gam)/2)*
            Scalar[v1i[-a]*v1i[a]] + (44 + (69*gam)/2)*
            Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]] + 
           (-2 - gam)*Scalar[n12i[a]*v2i[-a]]^2 + (-16 - (21*gam)/2)*
            Scalar[v1i[a]*v2i[-a]] + (1 + gam/2)*Scalar[v2i[-a]*v2i[a]] + 
           (1 - 2*s[1, 1])*((8 + 4*gam)*la[1]*Scalar[n12i[a]*v1i[-a]]^2 + 
             (-4 - 2*gam)*la[1]*Scalar[v1i[-a]*v1i[a]] + (-36 - 18*gam)*la[1]*
              Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]] + 
             (8 + 4*gam)*la[1]*Scalar[n12i[a]*v2i[-a]]^2 + (4 + 2*gam)*la[1]*
              Scalar[v1i[a]*v2i[-a]] + (-4 - 2*gam)*la[1]*Scalar[v2i[-a]*
                v2i[a]]) + (dz*(1 - 2*s[1, 1])*((-10 - 5*gam + (8 + 4*gam)*
                 la[1])*Scalar[n12i[a]*v1i[-a]]^2 + (5 + (5*gam)/2 + 
                (-4 - 2*gam)*la[1])*Scalar[v1i[-a]*v1i[a]] + 
              (45 + (45*gam)/2 + (-36 - 18*gam)*la[1])*Scalar[n12i[a]*
                 v1i[-a]]*Scalar[n12i[a]*v2i[-a]] + (-10 - 5*gam + 
                (8 + 4*gam)*la[1])*Scalar[n12i[a]*v2i[-a]]^2 + 
              (-5 - (5*gam)/2 + (4 + 2*gam)*la[1])*Scalar[v1i[a]*v2i[-a]] + 
              (5 + (5*gam)/2 + (-4 - 2*gam)*la[1])*Scalar[v2i[-a]*v2i[a]]))/
            (1 - dz))) + m2^3*((dz*phiz*de[2]*\[Lambda][1, 1]*(1 - 2*s[2, 1])*
           ((-4 - 2*gam)*Scalar[n12i[a]*v1i[-a]]^2 + (2 + gam)*
             Scalar[v1i[-a]*v1i[a]] + (18 + 9*gam)*Scalar[n12i[a]*v1i[-a]]*
             Scalar[n12i[a]*v2i[-a]] + (-4 - 2*gam)*Scalar[n12i[a]*v2i[-a]]^
              2 + (-2 - gam)*Scalar[v1i[a]*v2i[-a]] + (2 + gam)*
             Scalar[v2i[-a]*v2i[a]]))/(1 - dz) + de[2]*\[Lambda][1, 0]*
          ((-2 - gam)*Scalar[n12i[a]*v1i[-a]]^2 + (1 + gam/2)*
            Scalar[v1i[-a]*v1i[a]] + (44 + (69*gam)/2)*
            Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]] + 
           (-57 - 41*gam)*Scalar[n12i[a]*v2i[-a]]^2 + (-16 - (21*gam)/2)*
            Scalar[v1i[a]*v2i[-a]] + (12 + (17*gam)/2)*
            Scalar[v2i[-a]*v2i[a]] + (1 - 2*s[2, 1])*
            ((8 + 4*gam)*la[1]*Scalar[n12i[a]*v1i[-a]]^2 + (-4 - 2*gam)*la[1]*
              Scalar[v1i[-a]*v1i[a]] + (-36 - 18*gam)*la[1]*Scalar[n12i[a]*
                v1i[-a]]*Scalar[n12i[a]*v2i[-a]] + (8 + 4*gam)*la[1]*
              Scalar[n12i[a]*v2i[-a]]^2 + (4 + 2*gam)*la[1]*Scalar[v1i[a]*
                v2i[-a]] + (-4 - 2*gam)*la[1]*Scalar[v2i[-a]*v2i[a]]) + 
           (dz*(1 - 2*s[2, 1])*((-10 - 5*gam + (8 + 4*gam)*la[1])*
               Scalar[n12i[a]*v1i[-a]]^2 + (5 + (5*gam)/2 + (-4 - 2*gam)*
                 la[1])*Scalar[v1i[-a]*v1i[a]] + (45 + (45*gam)/2 + 
                (-36 - 18*gam)*la[1])*Scalar[n12i[a]*v1i[-a]]*Scalar[
                n12i[a]*v2i[-a]] + (-10 - 5*gam + (8 + 4*gam)*la[1])*
               Scalar[n12i[a]*v2i[-a]]^2 + (-5 - (5*gam)/2 + (4 + 2*gam)*
                 la[1])*Scalar[v1i[a]*v2i[-a]] + (5 + (5*gam)/2 + 
                (-4 - 2*gam)*la[1])*Scalar[v2i[-a]*v2i[a]]))/(1 - dz)))))/
     r12[]^2))/(c^6*(1 - dz)*r12[]^3)



(* ::Section:: *)
(*Conservative equations of motion*)


(* ::Subsection::Closed:: *)
(*Acceleration for body 1 in harmonic coordinates*)


(* ::Text:: *)
(*Point-particle contribution, Eq. (5.7) of [ https://doi.org/10.1103/PhysRevD.98.044004 ]*)


a1ipp[i_] = -((al*Gt*m2*n12i[i])/r12[]^2) + 
 ((al^2*Gt^2*(m2^2*(2*gam + (32 + 16*be[1])/8) + 
      m1*m2*(2*gam + (40 + 16*be[2])/8))*n12i[i])/r12[]^3 + 
   al*Gt*((m2*n12i[i]*((-1 - gam)*Scalar[v1i[-a]*v1i[a]] + 
        (3*Scalar[n12i[a]*v2i[-a]]^2)/2 + (4 + 2*gam)*
         Scalar[v1i[a]*v2i[-a]] + (-2 - gam)*Scalar[v2i[-a]*v2i[a]]))/
      r12[]^2 + (m2*((4 + 2*gam)*Scalar[n12i[a]*v1i[-a]] + 
        (-3 - 2*gam)*Scalar[n12i[a]*v2i[-a]])*v1i[i])/r12[]^2 + 
     (m2*((-4 - 2*gam)*Scalar[n12i[a]*v1i[-a]] + (3 + 2*gam)*
         Scalar[n12i[a]*v2i[-a]])*v2i[i])/r12[]^2))/c^2 + 
 ((al^3*Gt^3*(m1*m2^2*(-4*gam^2 + (-276 - 120*be[1] - 96*be[2])/8 + 
        (gam*(-192 - 32*be[1] - 32*be[2]))/8 + (24*be[1]*be[2])/gam) + 
      m2^3*((-9*gam^2)/4 + (gam*(-72 - 32*be[1]))/8 - de[2] + 
        (-72 - 64*be[1] + 16*khi[1])/8) + 
      m1^2*m2*((-9*gam^2)/4 + (gam*(-88 - 32*be[2]))/8 - de[1] + 
        (-114 - 96*be[2] + 16*khi[2])/8))*n12i[i])/r12[]^4 + 
   al^2*Gt^2*
    ((n12i[i]*(m2^2*((2 + 2*gam + gam^2/2)*Scalar[n12i[a]*v1i[-a]]^2 - 
          2*be[1]*Scalar[v1i[-a]*v1i[a]] + (-4 - 4*gam - gam^2)*
           Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]] + 
          (-2*gam + gam^2/2 + (-48 - 32*be[1])/8)*Scalar[n12i[a]*v2i[-a]]^2 + 
          de[2]*(2*Scalar[n12i[a]*v1i[-a]]^2 - 4*Scalar[n12i[a]*v1i[-a]]*
             Scalar[n12i[a]*v2i[-a]] + 2*Scalar[n12i[a]*v2i[-a]]^2) + 
          (-8 - 4*gam)*Scalar[v1i[a]*v2i[-a]] + (4 + 2*gam)*
           Scalar[v2i[-a]*v2i[a]]) + 
        m1*m2*((13*gam + gam^2/2 + (156 - 32*be[2])/8)*
           Scalar[n12i[a]*v1i[-a]]^2 + (-2*gam + (-30 - 8*be[2])/8)*
           Scalar[v1i[-a]*v1i[a]] + (-26*gam - gam^2 + (-312 + 64*be[2])/8)*
           Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]] + 
          (9*gam + gam^2/2 + (68 - 64*be[2])/8)*Scalar[n12i[a]*v2i[-a]]^2 + 
          de[1]*(2*Scalar[n12i[a]*v1i[-a]]^2 - 4*Scalar[n12i[a]*v1i[-a]]*
             Scalar[n12i[a]*v2i[-a]] + 2*Scalar[n12i[a]*v2i[-a]]^2) + 
          ((-20 - 16*be[2])*Scalar[v1i[a]*v2i[-a]])/8 + 
          ((10 + 8*be[2])*Scalar[v2i[-a]*v2i[a]])/8)))/r12[]^3 + 
     ((m1*m2*((-10*gam - gam^2/2 + (-126 + 16*be[2])/8)*
           Scalar[n12i[a]*v1i[-a]] + (10*gam + gam^2/2 + (110 - 32*be[2])/8)*
           Scalar[n12i[a]*v2i[-a]] + de[1]*(-2*Scalar[n12i[a]*v1i[-a]] + 
            2*Scalar[n12i[a]*v2i[-a]])) + 
        m2^2*((-2 - 2*gam - gam^2/2)*Scalar[n12i[a]*v1i[-a]] + 
          (gam^2/2 + (-16 - 16*be[1])/8)*Scalar[n12i[a]*v2i[-a]] + 
          de[2]*(-2*Scalar[n12i[a]*v1i[-a]] + 2*Scalar[n12i[a]*v2i[-a]])))*
       v1i[i])/r12[]^3 + 
     ((m2^2*((2 + 2*gam + gam^2/2)*Scalar[n12i[a]*v1i[-a]] + 
          de[2]*(2*Scalar[n12i[a]*v1i[-a]] - 2*Scalar[n12i[a]*v2i[-a]]) + 
          (-1/2*gam^2 + (16 + 16*be[1])/8)*Scalar[n12i[a]*v2i[-a]]) + 
        m1*m2*((10*gam + gam^2/2 + (126 - 16*be[2])/8)*
           Scalar[n12i[a]*v1i[-a]] + de[1]*(2*Scalar[n12i[a]*v1i[-a]] - 
            2*Scalar[n12i[a]*v2i[-a]]) + (-10*gam - gam^2/2 + 
            (-110 + 32*be[2])/8)*Scalar[n12i[a]*v2i[-a]]))*v2i[i])/r12[]^3) + 
   al*Gt*((m2*n12i[i]*((3/2 + (3*gam)/2)*Scalar[v1i[-a]*v1i[a]]*
         Scalar[n12i[a]*v2i[-a]]^2 - (15*Scalar[n12i[a]*v2i[-a]]^4)/8 + 
        (-2 - gam)*Scalar[v1i[a]*v2i[-a]]^2 + (4 + 2*gam)*
         Scalar[v1i[a]*v2i[-a]]*Scalar[v2i[-a]*v2i[a]] + 
        (-2 - gam)*Scalar[v2i[-a]*v2i[a]]^2 + Scalar[n12i[a]*v2i[-a]]^2*
         ((-6 - 3*gam)*Scalar[v1i[a]*v2i[-a]] + (9/2 + (3*gam)/2)*
           Scalar[v2i[-a]*v2i[a]])))/r12[]^2 + 
     (m2*((1 + gam)*Scalar[v1i[-a]*v1i[a]]*Scalar[n12i[a]*v2i[-a]] + 
        (9/2 + 3*gam)*Scalar[n12i[a]*v2i[-a]]^3 + 
        (2 + gam)*Scalar[n12i[a]*v1i[-a]]*(-3*Scalar[n12i[a]*v2i[-a]]^2 - 
          2*Scalar[v1i[a]*v2i[-a]]) + (4 + 2*gam)*Scalar[n12i[a]*v1i[-a]]*
         Scalar[v2i[-a]*v2i[a]] + Scalar[n12i[a]*v2i[-a]]*
         ((4 + 2*gam)*Scalar[v1i[a]*v2i[-a]] + (-5 - 3*gam)*
           Scalar[v2i[-a]*v2i[a]]))*v1i[i])/r12[]^2 + 
     (m2*((-1 - gam)*Scalar[v1i[-a]*v1i[a]]*Scalar[n12i[a]*v2i[-a]] + 
        (-9/2 - 3*gam)*Scalar[n12i[a]*v2i[-a]]^3 + 
        (2 + gam)*Scalar[n12i[a]*v1i[-a]]*(3*Scalar[n12i[a]*v2i[-a]]^2 + 
          2*Scalar[v1i[a]*v2i[-a]]) + (-4 - 2*gam)*Scalar[n12i[a]*v1i[-a]]*
         Scalar[v2i[-a]*v2i[a]] + Scalar[n12i[a]*v2i[-a]]*
         ((-4 - 2*gam)*Scalar[v1i[a]*v2i[-a]] + (5 + 3*gam)*
           Scalar[v2i[-a]*v2i[a]]))*v2i[i])/r12[]^2))/c^4



(* ::Text:: *)
(*Tidal contribution*)


a1ifs[i_] = (al^2*dz*Gt^2*m2*n12i[i]*((36*m2*de[2]*\[Mu][1, 0])/m1 + 
    (36*m1*de[1]*\[Mu][2, 0])/m2 + ((8*m2*de[2]*\[Lambda][1, 0])/m1 + 
      (8*m1*de[1]*\[Lambda][2, 0])/m2)*r12[]^2))/(c^2*(1 - dz)*r12[]^7) + 
 (al^2*dz*Gt^2*((-9*m1^2*n12i[i]*\[Nu][2, 0]*(8*(-1 + dz)*de[1] - 
       (2 + gam)^2*(1 - 2*s[1, 1]) + dz*(4 + 4*gam + gam^2 - 4*de[1])*
        (1 - 2*s[1, 1])))/(1 - 2*dz*s[1, 1]) - 
    (9*n12i[i]*(m1^2*c[2, 0]*((2 + gam)^2 + 
         dz*(gam^2*(-1 + 2*(1 - 2*s[1, 1])) + 4*(-1 + de[1] + 
             2*(1 - 2*s[1, 1])) + gam*(-4 + 8*(1 - 2*s[1, 1])))) + 
       m2^2*c[1, 0]*((2 + gam)^2 + dz*(gam^2*(-1 + 2*(1 - 2*s[2, 1])) + 
           4*(-1 + de[2] + 2*(1 - 2*s[2, 1])) + 
           gam*(-4 + 8*(1 - 2*s[2, 1]))))))/(4*dz) - 
    (9*m2^2*n12i[i]*\[Nu][1, 0]*(8*(-1 + dz)*de[2] - 
       (2 + gam)^2*(1 - 2*s[2, 1]) + dz*(4 + 4*gam + gam^2 - 4*de[2])*
        (1 - 2*s[2, 1])))/(1 - 2*dz*s[2, 1])))/((1 - dz)*m1*r12[]^7) + 
 (al^2*dz*Gt^2*m2*((al*Gt*n12i[i]*(m2*(-56 - 16*gam + (80*be[2])/gam)*de[2]*
        \[Lambda][1, 0] + m1*(-40 - 16*gam + (80*be[1])/gam)*de[1]*\[Lambda][2, 0] + 
       (m1^2*(de[1]*\[Lambda][2, 0]*(-66 - 31*gam + (-40 - 20*gam)*la[1]*
             (1 - 2*s[1, 1]) + (dz*(50 + 25*gam + (-40 - 20*gam)*la[1])*
              (1 - 2*s[1, 1]))/(1 - dz)) + (dz*(20 + 10*gam)*phiz*de[1]*
            \[Lambda][2, 1]*(1 - 2*s[1, 1]))/(1 - dz)))/m2 + 
       (m2^2*(de[2]*\[Lambda][1, 0]*(-56 - 31*gam + (-40 - 20*gam)*la[1]*
             (1 - 2*s[2, 1]) + (dz*(50 + 25*gam + (-40 - 20*gam)*la[1])*
              (1 - 2*s[2, 1]))/(1 - dz)) + (dz*(20 + 10*gam)*phiz*de[2]*
            \[Lambda][1, 1]*(1 - 2*s[2, 1]))/(1 - dz)))/m1))/r12[] + 
    n12i[i]*((m1*de[1]*\[Lambda][2, 0]*(12*Scalar[n12i[a]*v1i[-a]]^2 - 
         8*Scalar[v1i[-a]*v1i[a]] - 24*Scalar[n12i[a]*v1i[-a]]*
          Scalar[n12i[a]*v2i[-a]] - 12*Scalar[n12i[a]*v2i[-a]]^2))/m2 + 
      (m2*de[2]*\[Lambda][1, 0]*(-12*Scalar[n12i[a]*v1i[-a]]^2 - 
         4*Scalar[v1i[-a]*v1i[a]] + 24*Scalar[n12i[a]*v1i[-a]]*
          Scalar[n12i[a]*v2i[-a]] - 36*Scalar[n12i[a]*v2i[-a]]^2 - 
         8*Scalar[v1i[a]*v2i[-a]] + 4*Scalar[v2i[-a]*v2i[a]]))/m1) + 
    ((-8*m1*de[1]*\[Lambda][2, 0]*Scalar[n12i[a]*v1i[-a]])/m2 - 
      (8*m2*de[2]*\[Lambda][1, 0]*Scalar[n12i[a]*v2i[-a]])/m1)*v1i[i] + 
    ((8*m1*de[1]*\[Lambda][2, 0]*Scalar[n12i[a]*v1i[-a]])/m2 + 
      (8*m2*de[2]*\[Lambda][1, 0]*Scalar[n12i[a]*v2i[-a]])/m1)*v2i[i]))/
  (c^4*(1 - dz)*r12[]^5) + 
 (al^2*dz*Gt^2*m2*
   ((al^2*Gt^2*n12i[i]*(m1*m2*(((-24*gam)/5 - (6*gam^2)/5 + (12*gam^3)/5 + 
           (9*gam^4)/10 + de[2]*((432*gam)/5 + (98*gam^2)/5 + 
             (6736 - 4800*be[2])/40 + (192*be[2]^2)/gam^2 + 
             (-24960*be[2] + 3840*khi[2])/(40*gam)))*\[Lambda][1, 0] + 
         ((-24*gam)/5 - (6*gam^2)/5 + (12*gam^3)/5 + (9*gam^4)/10 + 
           de[1]*((392*gam)/5 + (98*gam^2)/5 + (4416 - 6080*be[1])/40 + 
             (192*be[1]^2)/gam^2 + (-17280*be[1] + 3840*khi[1])/(40*gam)))*
          \[Lambda][2, 0]) + 
       (m1^3*(phiz^2*((dz*(6*gam^2 + 6*gam^3 + (3*gam^4)/2))/(1 - dz) + 
            (24*dz*de[1]^2)/(1 - dz) - (24*dz*de[1]*de[2])/(1 - dz))*
           \[Lambda][2, 2] + \[Lambda][2, 0]*(6*gam^2 + 6*gam^3 + (3*gam^4)/2 + 
            (-87*gam^2 - 87*gam^3 - (87*gam^4)/4)*la[1] + 
            (120*gam^2 + 120*gam^3 + 30*gam^4)*la[1]^2 + 
            de[1]^2*(24 - 348*la[1] + 480*la[1]^2 + ((1 - dz)*(240*la[1]^2 - 
                 48*la[2]))/dz + (dz*(150 - 348*la[1] + 240*la[1]^2 - 
                 48*la[2]))/(1 - dz) - 96*la[2]) + (-24*gam^2 - 24*gam^3 - 
              6*gam^4)*la[2] + ((1 - dz)*((60*gam^2 + 60*gam^3 + 15*gam^4)*
                la[1]^2 + (-12*gam^2 - 12*gam^3 - 3*gam^4)*la[2]))/dz + 
            (dz*((75*gam^2)/2 + (75*gam^3)/2 + (75*gam^4)/8 + (-87*gam^2 - 
                 87*gam^3 - (87*gam^4)/4)*la[1] + (60*gam^2 + 60*gam^3 + 
                 15*gam^4)*la[1]^2 + (-12*gam^2 - 12*gam^3 - 3*gam^4)*la[2]))/
             (1 - dz) + de[1]*de[2]*(-24 + 348*la[1] - 480*la[1]^2 + 
              96*la[2] + ((1 - dz)*(-240*la[1]^2 + 48*la[2]))/dz + 
              (dz*(-150 + 348*la[1] - 240*la[1]^2 + 48*la[2]))/(1 - dz)) + 
            de[1]*(258*gam + (131*gam^2)/2 + (11680 + 640*be[2])/40 + 
              (336 + 320*gam + 76*gam^2)*la[1]*(1 - 2*s[1, 1]) + 
              (dz*(-420 - 400*gam - 95*gam^2 + (336 + 320*gam + 76*gam^2)*
                  la[1])*(1 - 2*s[1, 1]))/(1 - dz))) + phiz*\[Lambda][2, 1]*
           (de[1]^2*((dz*(144 - 120*la[1]))/(1 - dz) - 120*la[1]) + 
            (-30*gam^2 - 30*gam^3 - (15*gam^4)/2)*la[1] + 
            (dz*(36*gam^2 + 36*gam^3 + 9*gam^4 + (-30*gam^2 - 30*gam^3 - 
                 (15*gam^4)/2)*la[1]))/(1 - dz) + de[1]*de[2]*
             (120*la[1] + (dz*(-144 + 120*la[1]))/(1 - dz)) + 
            (dz*(-168 - 160*gam - 38*gam^2)*de[1]*(1 - 2*s[1, 1]))/
             (1 - dz))))/m2 + m1^2*(de[1]*\[Lambda][2, 0]*(406*gam + 62*gam^2 - 
           (816*be[1])/gam + (384*be[1]*be[2])/gam^2 + 
           (26560 - 11520*be[1] + 1600*be[2])/40 + 
           (216*gam + 40*gam^2 + (10880 - 11520*be[1])/40 - (576*be[1])/gam)*
            la[1]*(1 - 2*s[1, 1]) + (dz*(-270*gam - 50*gam^2 + 
              (720*be[1])/gam + (-13600 + 14400*be[1])/40 + (216*gam + 
                40*gam^2 + (10880 - 11520*be[1])/40 - (576*be[1])/gam)*la[1])*
             (1 - 2*s[1, 1]))/(1 - dz)) + 
         (dz*phiz*(-108*gam - 20*gam^2 + (288*be[1])/gam + 
            (-5440 + 5760*be[1])/40)*de[1]*\[Lambda][2, 1]*(1 - 2*s[1, 1]))/
          (1 - dz)) + (m2^3*(phiz^2*((dz*(6*gam^2 + 6*gam^3 + (3*gam^4)/2))/
             (1 - dz) - (24*dz*de[1]*de[2])/(1 - dz) + (24*dz*de[2]^2)/
             (1 - dz))*\[Lambda][1, 2] + phiz*\[Lambda][1, 1]*
           (de[2]^2*((dz*(144 - 120*la[1]))/(1 - dz) - 120*la[1]) + 
            (-30*gam^2 - 30*gam^3 - (15*gam^4)/2)*la[1] + 
            (dz*(36*gam^2 + 36*gam^3 + 9*gam^4 + (-30*gam^2 - 30*gam^3 - 
                 (15*gam^4)/2)*la[1]))/(1 - dz) + 
            de[2]*(de[1]*(120*la[1] + (dz*(-144 + 120*la[1]))/(1 - dz)) + 
              (dz*(-136 - 144*gam - 38*gam^2)*(1 - 2*s[2, 1]))/(1 - dz))) + 
          \[Lambda][1, 0]*(6*gam^2 + 6*gam^3 + (3*gam^4)/2 + 
            (-87*gam^2 - 87*gam^3 - (87*gam^4)/4)*la[1] + 
            (120*gam^2 + 120*gam^3 + 30*gam^4)*la[1]^2 + 
            de[2]^2*(24 - 348*la[1] + 480*la[1]^2 + ((1 - dz)*(240*la[1]^2 - 
                 48*la[2]))/dz + (dz*(150 - 348*la[1] + 240*la[1]^2 - 
                 48*la[2]))/(1 - dz) - 96*la[2]) + (-24*gam^2 - 24*gam^3 - 
              6*gam^4)*la[2] + ((1 - dz)*((60*gam^2 + 60*gam^3 + 15*gam^4)*
                la[1]^2 + (-12*gam^2 - 12*gam^3 - 3*gam^4)*la[2]))/dz + 
            (dz*((75*gam^2)/2 + (75*gam^3)/2 + (75*gam^4)/8 + (-87*gam^2 - 
                 87*gam^3 - (87*gam^4)/4)*la[1] + (60*gam^2 + 60*gam^3 + 
                 15*gam^4)*la[1]^2 + (-12*gam^2 - 12*gam^3 - 3*gam^4)*la[2]))/
             (1 - dz) + de[2]*(238*gam + (131*gam^2)/2 + (8640 - 160*be[1])/
               40 + de[1]*(-24 + 348*la[1] - 480*la[1]^2 + 96*la[2] + 
                ((1 - dz)*(-240*la[1]^2 + 48*la[2]))/dz + 
                (dz*(-150 + 348*la[1] - 240*la[1]^2 + 48*la[2]))/(1 - dz)) + 
              (272 + 288*gam + 76*gam^2)*la[1]*(1 - 2*s[2, 1]) + 
              (dz*(-340 - 360*gam - 95*gam^2 + (272 + 288*gam + 76*gam^2)*
                  la[1])*(1 - 2*s[2, 1]))/(1 - dz)))))/m1 + 
       m2^2*(de[2]*\[Lambda][1, 0]*(442*gam + 62*gam^2 + 
           (27600 + 2560*be[1] - 12000*be[2])/40 - (752*be[2])/gam + 
           (384*be[1]*be[2])/gam^2 + (248*gam + 40*gam^2 + 
             (13440 - 11520*be[2])/40 - (576*be[2])/gam)*la[1]*
            (1 - 2*s[2, 1]) + (dz*(-310*gam - 50*gam^2 + (720*be[2])/gam + 
              (-16800 + 14400*be[2])/40 + (248*gam + 40*gam^2 + 
                (13440 - 11520*be[2])/40 - (576*be[2])/gam)*la[1])*
             (1 - 2*s[2, 1]))/(1 - dz)) + 
         (dz*phiz*(-124*gam - 20*gam^2 + (288*be[2])/gam + 
            (-6720 + 5760*be[2])/40)*de[2]*\[Lambda][1, 1]*(1 - 2*s[2, 1]))/
          (1 - dz))))/r12[]^2 + 
    n12i[i]*((m2*de[2]*\[Lambda][1, 0]*(48*Scalar[n12i[a]*v1i[-a]]^2*
          Scalar[n12i[a]*v2i[-a]]^2 + 12*Scalar[v1i[-a]*v1i[a]]*
          Scalar[n12i[a]*v2i[-a]]^2 + 96*Scalar[n12i[a]*v2i[-a]]^4 + 
         4*Scalar[v1i[a]*v2i[-a]]^2 + Scalar[n12i[a]*v2i[-a]]^2*
          (48*Scalar[v1i[a]*v2i[-a]] - 60*Scalar[v2i[-a]*v2i[a]]) - 
         8*Scalar[v1i[a]*v2i[-a]]*Scalar[v2i[-a]*v2i[a]] + 
         4*Scalar[v2i[-a]*v2i[a]]^2 + Scalar[n12i[a]*v1i[-a]]*
          (-96*Scalar[n12i[a]*v2i[-a]]^3 + Scalar[n12i[a]*v2i[-a]]*
            (-24*Scalar[v1i[a]*v2i[-a]] + 24*Scalar[v2i[-a]*v2i[a]]))))/m1 + 
      (m1*de[1]*\[Lambda][2, 0]*(672*Scalar[n12i[a]*v1i[-a]]^4 + 
         45*Scalar[v1i[-a]*v1i[a]]^2 - 2688*Scalar[n12i[a]*v1i[-a]]^3*
          Scalar[n12i[a]*v2i[-a]] + 672*Scalar[n12i[a]*v2i[-a]]^4 + 
         180*Scalar[v1i[a]*v2i[-a]]^2 + Scalar[n12i[a]*v2i[-a]]^2*
          (1020*Scalar[v1i[a]*v2i[-a]] - 522*Scalar[v2i[-a]*v2i[a]]) + 
         Scalar[n12i[a]*v1i[-a]]^2*(-522*Scalar[v1i[-a]*v1i[a]] + 
           3984*Scalar[n12i[a]*v2i[-a]]^2 + 1044*Scalar[v1i[a]*v2i[-a]] - 
           522*Scalar[v2i[-a]*v2i[a]]) - 180*Scalar[v1i[a]*v2i[-a]]*
          Scalar[v2i[-a]*v2i[a]] + 45*Scalar[v2i[-a]*v2i[a]]^2 + 
         Scalar[v1i[-a]*v1i[a]]*(-498*Scalar[n12i[a]*v2i[-a]]^2 - 
           180*Scalar[v1i[a]*v2i[-a]] + 90*Scalar[v2i[-a]*v2i[a]]) + 
         Scalar[n12i[a]*v1i[-a]]*(1044*Scalar[v1i[-a]*v1i[a]]*
            Scalar[n12i[a]*v2i[-a]] - 2592*Scalar[n12i[a]*v2i[-a]]^3 + 
           Scalar[n12i[a]*v2i[-a]]*(-2064*Scalar[v1i[a]*v2i[-a]] + 
             1020*Scalar[v2i[-a]*v2i[a]]))))/m2) + 
    ((m2*de[2]*\[Lambda][1, 0]*(12*Scalar[n12i[a]*v1i[-a]]^2*
          Scalar[n12i[a]*v2i[-a]] + 4*Scalar[v1i[-a]*v1i[a]]*
          Scalar[n12i[a]*v2i[-a]] - 24*Scalar[n12i[a]*v1i[-a]]*
          Scalar[n12i[a]*v2i[-a]]^2 + 36*Scalar[n12i[a]*v2i[-a]]^3 + 
         Scalar[n12i[a]*v2i[-a]]*(8*Scalar[v1i[a]*v2i[-a]] - 
           12*Scalar[v2i[-a]*v2i[a]])))/m1 + 
      (m1*de[1]*\[Lambda][2, 0]*(-276*Scalar[n12i[a]*v1i[-a]]^3 + 
         816*Scalar[n12i[a]*v1i[-a]]^2*Scalar[n12i[a]*v2i[-a]] - 
         136*Scalar[v1i[-a]*v1i[a]]*Scalar[n12i[a]*v2i[-a]] + 
         264*Scalar[n12i[a]*v2i[-a]]^3 + Scalar[n12i[a]*v2i[-a]]*
          (272*Scalar[v1i[a]*v2i[-a]] - 136*Scalar[v2i[-a]*v2i[a]]) + 
         Scalar[n12i[a]*v1i[-a]]*(144*Scalar[v1i[-a]*v1i[a]] - 
           780*Scalar[n12i[a]*v2i[-a]]^2 - 280*Scalar[v1i[a]*v2i[-a]] + 
           136*Scalar[v2i[-a]*v2i[a]])))/m2)*v1i[i] + 
    ((m2*de[2]*\[Lambda][1, 0]*(-12*Scalar[n12i[a]*v1i[-a]]^2*
          Scalar[n12i[a]*v2i[-a]] - 4*Scalar[v1i[-a]*v1i[a]]*
          Scalar[n12i[a]*v2i[-a]] + 24*Scalar[n12i[a]*v1i[-a]]*
          Scalar[n12i[a]*v2i[-a]]^2 - 36*Scalar[n12i[a]*v2i[-a]]^3 + 
         Scalar[n12i[a]*v2i[-a]]*(-8*Scalar[v1i[a]*v2i[-a]] + 
           12*Scalar[v2i[-a]*v2i[a]])))/m1 + 
      (m1*de[1]*\[Lambda][2, 0]*(276*Scalar[n12i[a]*v1i[-a]]^3 - 
         816*Scalar[n12i[a]*v1i[-a]]^2*Scalar[n12i[a]*v2i[-a]] + 
         136*Scalar[v1i[-a]*v1i[a]]*Scalar[n12i[a]*v2i[-a]] - 
         264*Scalar[n12i[a]*v2i[-a]]^3 + Scalar[n12i[a]*v1i[-a]]*
          (-144*Scalar[v1i[-a]*v1i[a]] + 780*Scalar[n12i[a]*v2i[-a]]^2 + 
           280*Scalar[v1i[a]*v2i[-a]] - 136*Scalar[v2i[-a]*v2i[a]]) + 
         Scalar[n12i[a]*v2i[-a]]*(-272*Scalar[v1i[a]*v2i[-a]] + 
           136*Scalar[v2i[-a]*v2i[a]])))/m2)*v2i[i] + 
    al*Gt*((n12i[i]*(m1*de[1]*\[Lambda][2, 0]*((192 - 60*gam)*
            Scalar[n12i[a]*v1i[-a]]^2 + (-28 + 20*gam - (40*be[1])/gam)*
            Scalar[v1i[-a]*v1i[a]] + (-384 + 120*gam)*Scalar[n12i[a]*v1i[-a]]*
            Scalar[n12i[a]*v2i[-a]] + (332 - 4*gam - (280*be[1])/gam)*
            Scalar[n12i[a]*v2i[-a]]^2 + (136 - 8*gam - (80*be[1])/gam)*
            Scalar[v1i[a]*v2i[-a]] + (-68 + 4*gam + (40*be[1])/gam)*
            Scalar[v2i[-a]*v2i[a]]) + m2*de[2]*\[Lambda][1, 0]*
          ((-515 - 380*gam - (560*be[2])/gam)*Scalar[n12i[a]*v1i[-a]]^2 + 
           (91 + 60*gam + (40*be[2])/gam)*Scalar[v1i[-a]*v1i[a]] + 
           (1014 + 760*gam + (1120*be[2])/gam)*Scalar[n12i[a]*v1i[-a]]*
            Scalar[n12i[a]*v2i[-a]] + (-275 - 324*gam - (840*be[2])/gam)*
            Scalar[n12i[a]*v2i[-a]]^2 + (-70 - 88*gam - (240*be[2])/gam)*
            Scalar[v1i[a]*v2i[-a]] + (35 + 44*gam + (120*be[2])/gam)*
            Scalar[v2i[-a]*v2i[a]]) + 
         (m1^2*((dz*phiz*de[1]*\[Lambda][2, 1]*(1 - 2*s[1, 1])*((-28 - 14*gam)*
                Scalar[n12i[a]*v1i[-a]]^2 + (-12 - 6*gam)*Scalar[
                 v1i[-a]*v1i[a]] + (56 + 28*gam)*Scalar[n12i[a]*v1i[-a]]*
                Scalar[n12i[a]*v2i[-a]] + (-98 - 49*gam)*
                Scalar[n12i[a]*v2i[-a]]^2 + (-16 - 8*gam)*Scalar[
                 v1i[a]*v2i[-a]] + (8 + 4*gam)*Scalar[v2i[-a]*v2i[a]]))/
             (1 - dz) + de[1]*\[Lambda][2, 0]*((-213 - 311*gam)*Scalar[
                 n12i[a]*v1i[-a]]^2 + (29 + 51*gam)*Scalar[v1i[-a]*v1i[a]] + 
              (442 + 622*gam)*Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*
                 v2i[-a]] + (30 - (405*gam)/2)*Scalar[n12i[a]*v2i[-a]]^2 + 
              (74 - 40*gam)*Scalar[v1i[a]*v2i[-a]] + (-37 + 20*gam)*Scalar[
                v2i[-a]*v2i[a]] + (1 - 2*s[1, 1])*((56 + 28*gam)*la[1]*
                 Scalar[n12i[a]*v1i[-a]]^2 + (24 + 12*gam)*la[1]*
                 Scalar[v1i[-a]*v1i[a]] + (-112 - 56*gam)*la[1]*
                 Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]] + 
                (196 + 98*gam)*la[1]*Scalar[n12i[a]*v2i[-a]]^2 + 
                (32 + 16*gam)*la[1]*Scalar[v1i[a]*v2i[-a]] + (-16 - 8*gam)*
                 la[1]*Scalar[v2i[-a]*v2i[a]]) + (dz*(1 - 2*s[1, 1])*
                ((-70 - 35*gam + (56 + 28*gam)*la[1])*Scalar[n12i[a]*v1i[-a]]^
                   2 + (-30 - 15*gam + (24 + 12*gam)*la[1])*Scalar[
                   v1i[-a]*v1i[a]] + (140 + 70*gam + (-112 - 56*gam)*la[1])*
                  Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]] + 
                 (-245 - (245*gam)/2 + (196 + 98*gam)*la[1])*
                  Scalar[n12i[a]*v2i[-a]]^2 + (-40 - 20*gam + (32 + 16*gam)*
                    la[1])*Scalar[v1i[a]*v2i[-a]] + (20 + 10*gam + 
                   (-16 - 8*gam)*la[1])*Scalar[v2i[-a]*v2i[a]]))/(1 - dz))))/
          m2 + (m2^2*((dz*phiz*de[2]*\[Lambda][1, 1]*(1 - 2*s[2, 1])*
              ((-28 - 14*gam)*Scalar[n12i[a]*v1i[-a]]^2 + (-12 - 6*gam)*
                Scalar[v1i[-a]*v1i[a]] + (56 + 28*gam)*Scalar[n12i[a]*
                  v1i[-a]]*Scalar[n12i[a]*v2i[-a]] + (-98 - 49*gam)*
                Scalar[n12i[a]*v2i[-a]]^2 + (-16 - 8*gam)*Scalar[
                 v1i[a]*v2i[-a]] + (8 + 4*gam)*Scalar[v2i[-a]*v2i[a]]))/
             (1 - dz) + de[2]*\[Lambda][1, 0]*((32 + 25*gam)*Scalar[n12i[a]*
                  v1i[-a]]^2 + (8 + 5*gam)*Scalar[v1i[-a]*v1i[a]] + 
              (-64 - 50*gam)*Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*
                 v2i[-a]] + (228 + (267*gam)/2)*Scalar[n12i[a]*v2i[-a]]^2 + 
              (96 + 52*gam)*Scalar[v1i[a]*v2i[-a]] + (-48 - 26*gam)*Scalar[
                v2i[-a]*v2i[a]] + (1 - 2*s[2, 1])*((56 + 28*gam)*la[1]*
                 Scalar[n12i[a]*v1i[-a]]^2 + (24 + 12*gam)*la[1]*
                 Scalar[v1i[-a]*v1i[a]] + (-112 - 56*gam)*la[1]*
                 Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]] + 
                (196 + 98*gam)*la[1]*Scalar[n12i[a]*v2i[-a]]^2 + 
                (32 + 16*gam)*la[1]*Scalar[v1i[a]*v2i[-a]] + (-16 - 8*gam)*
                 la[1]*Scalar[v2i[-a]*v2i[a]]) + (dz*(1 - 2*s[2, 1])*
                ((-70 - 35*gam + (56 + 28*gam)*la[1])*Scalar[n12i[a]*v1i[-a]]^
                   2 + (-30 - 15*gam + (24 + 12*gam)*la[1])*Scalar[
                   v1i[-a]*v1i[a]] + (140 + 70*gam + (-112 - 56*gam)*la[1])*
                  Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]] + 
                 (-245 - (245*gam)/2 + (196 + 98*gam)*la[1])*
                  Scalar[n12i[a]*v2i[-a]]^2 + (-40 - 20*gam + (32 + 16*gam)*
                    la[1])*Scalar[v1i[a]*v2i[-a]] + (20 + 10*gam + 
                   (-16 - 8*gam)*la[1])*Scalar[v2i[-a]*v2i[a]]))/(1 - dz))))/
          m1))/r12[] + 
      ((m1*de[1]*\[Lambda][2, 0]*((-76 - (80*be[1])/gam)*
            Scalar[n12i[a]*v1i[-a]] + (116 + 16*gam)*
            Scalar[n12i[a]*v2i[-a]]) + m2*de[2]*\[Lambda][1, 0]*
          ((210 + 128*gam + (80*be[2])/gam)*Scalar[n12i[a]*v1i[-a]] + 
           (-170 - 128*gam - (160*be[2])/gam)*Scalar[n12i[a]*v2i[-a]]) + 
         (m1^2*((dz*(-20 - 10*gam)*phiz*de[1]*\[Lambda][2, 1]*(1 - 2*s[1, 1])*
              Scalar[n12i[a]*v2i[-a]])/(1 - dz) + de[1]*\[Lambda][2, 0]*
             ((130 + 132*gam)*Scalar[n12i[a]*v1i[-a]] + (-88 - 117*gam)*
               Scalar[n12i[a]*v2i[-a]] + (40 + 20*gam)*la[1]*(1 - 2*s[1, 1])*
               Scalar[n12i[a]*v2i[-a]] + (dz*(-50 - 25*gam + (40 + 20*gam)*
                  la[1])*(1 - 2*s[1, 1])*Scalar[n12i[a]*v2i[-a]])/(1 - dz))))/
          m2 + (m2^2*((dz*(-20 - 10*gam)*phiz*de[2]*\[Lambda][1, 1]*
              (1 - 2*s[2, 1])*Scalar[n12i[a]*v2i[-a]])/(1 - dz) + 
            de[2]*\[Lambda][1, 0]*((56 + 31*gam)*Scalar[n12i[a]*v2i[-a]] + 
              (40 + 20*gam)*la[1]*(1 - 2*s[2, 1])*Scalar[n12i[a]*v2i[-a]] + 
              (dz*(-50 - 25*gam + (40 + 20*gam)*la[1])*(1 - 2*s[2, 1])*
                Scalar[n12i[a]*v2i[-a]])/(1 - dz))))/m1)*v1i[i])/r12[] + 
      ((m1*de[1]*\[Lambda][2, 0]*((76 + (80*be[1])/gam)*Scalar[n12i[a]*v1i[-a]] + 
           (-116 - 16*gam)*Scalar[n12i[a]*v2i[-a]]) + m2*de[2]*\[Lambda][1, 0]*
          ((-210 - 128*gam - (80*be[2])/gam)*Scalar[n12i[a]*v1i[-a]] + 
           (170 + 128*gam + (160*be[2])/gam)*Scalar[n12i[a]*v2i[-a]]) + 
         (m1^2*((dz*(20 + 10*gam)*phiz*de[1]*\[Lambda][2, 1]*(1 - 2*s[1, 1])*
              Scalar[n12i[a]*v2i[-a]])/(1 - dz) + de[1]*\[Lambda][2, 0]*
             ((-130 - 132*gam)*Scalar[n12i[a]*v1i[-a]] + (88 + 117*gam)*
               Scalar[n12i[a]*v2i[-a]] + (-40 - 20*gam)*la[1]*(1 - 2*s[1, 1])*
               Scalar[n12i[a]*v2i[-a]] + (dz*(50 + 25*gam + (-40 - 20*gam)*
                  la[1])*(1 - 2*s[1, 1])*Scalar[n12i[a]*v2i[-a]])/(1 - dz))))/
          m2 + (m2^2*((dz*(20 + 10*gam)*phiz*de[2]*\[Lambda][1, 1]*
              (1 - 2*s[2, 1])*Scalar[n12i[a]*v2i[-a]])/(1 - dz) + 
            de[2]*\[Lambda][1, 0]*((-56 - 31*gam)*Scalar[n12i[a]*v2i[-a]] + 
              (-40 - 20*gam)*la[1]*(1 - 2*s[2, 1])*Scalar[n12i[a]*v2i[-a]] + 
              (dz*(50 + 25*gam + (-40 - 20*gam)*la[1])*(1 - 2*s[2, 1])*
                Scalar[n12i[a]*v2i[-a]])/(1 - dz))))/m1)*v2i[i])/r12[])))/
  (c^6*(1 - dz)*r12[]^5)



(* ::Subsection::Closed:: *)
(*Relative acceleration in the CM frame*)


(* ::Text:: *)
(*Point-particle contribution, Eqs. (3.10) and (3.11) of [ https://doi.org/10.1103/PhysRevD.99.044047 ] *)


aiCMpp[i_] = -((al*Gt*mtot*nCMi[i])/rCM[]^2) + 
 ((2*al^2*Gt^2*mtot^2*(2 + beplus + gam - beminus*\[Delta] + \[Nu])*nCMi[i])/
    rCM[]^3 + (al*Gt*mtot*(nCMi[i]*((3*\[Nu]*Scalar[nCMi[a]*vCMi[-a]]^2)/2 + 
        (-1 - gam - 3*\[Nu])*Scalar[vCMi[-a]*vCMi[a]]) + 
      2*(2 + gam - \[Nu])*Scalar[nCMi[a]*vCMi[-a]]*vCMi[i]))/rCM[]^2)/c^2 + 
 ((al^3*Gt^3*mtot^3*(-36*gam - 32*beplus*gam - 4*deplus*gam - 36*gam^2 - 
      16*beplus*gam^2 - 9*gam^3 + 8*gam*khiplus + 32*beminus*gam*\[Delta] - 
      4*deminus*gam*\[Delta] + 16*beminus*gam^2*\[Delta] - 
      8*gam*khiminus*\[Delta] - 96*beminus^2*\[Nu] + 96*beplus^2*\[Nu] - 
      87*gam*\[Nu] - 60*beplus*gam*\[Nu] + 8*deplus*gam*\[Nu] - 
      32*gam^2*\[Nu] + 2*gam^3*\[Nu] - 16*gam*khiplus*\[Nu] + 
      28*beminus*gam*\[Delta]*\[Nu])*nCMi[i])/(4*gam*rCM[]^4) + 
   (al^2*Gt^2*mtot^2*
     (nCMi[i]*(((4 + 4*deplus + 4*gam + gam^2 + 4*deminus*\[Delta] + 
           50*\[Nu] - 24*beplus*\[Nu] + 36*gam*\[Nu] + 8*beminus*\[Delta]*
            \[Nu] + 4*\[Nu]^2)*Scalar[nCMi[a]*vCMi[-a]]^2)/2 + 
        ((-4*beplus + 4*beminus*\[Delta] + 13*\[Nu] + 16*beplus*\[Nu] + 
           4*gam*\[Nu] - 12*beminus*\[Delta]*\[Nu] - 4*\[Nu]^2)*
          Scalar[vCMi[-a]*vCMi[a]])/2) + 
      ((-4 - 4*deplus - 4*gam - gam^2 - 4*deminus*\[Delta] - 41*\[Nu] + 
         16*beplus*\[Nu] - 28*gam*\[Nu] - 8*beminus*\[Delta]*\[Nu] - 
         8*\[Nu]^2)*Scalar[nCMi[a]*vCMi[-a]]*vCMi[i])/2))/rCM[]^3 + 
   (al*Gt*mtot*(nCMi[i]*((15*\[Nu]*(-1 + 3*\[Nu])*Scalar[nCMi[a]*vCMi[-a]]^4)/
         8 - (3*\[Nu]*(-3 - gam + 4*\[Nu])*Scalar[nCMi[a]*vCMi[-a]]^2*
          Scalar[vCMi[-a]*vCMi[a]])/2 + \[Nu]*(-3 - gam + 4*\[Nu])*
         Scalar[vCMi[-a]*vCMi[a]]^2) + 
      ((-3*\[Nu]*(3 + 2*gam + 2*\[Nu])*Scalar[nCMi[a]*vCMi[-a]]^3)/2 + 
        (\[Nu]*(15 + 8*gam + 4*\[Nu])*Scalar[nCMi[a]*vCMi[-a]]*
          Scalar[vCMi[-a]*vCMi[a]])/2)*vCMi[i]))/rCM[]^2)/c^4



(* ::Text:: *)
(*Tidal contribution, Eqs. (52) and (C1)*)


aiCMfs[i_] = ((al^2*dz*Gt^2*mtot*(Scalar[nCMi[a]*vCMi[-a]]*vCMi[i]*
       (-4*\[Delta]*\[Lambda]minus[0] + 4*(-1 + 4*\[Nu])*\[Lambda]plus[0]) + 
      nCMi[i]*(Scalar[nCMi[a]*vCMi[-a]]^2*(12*\[Delta]*\[Lambda]minus[0] - 
          24*\[Nu]*\[Lambda]plus[0]) + Scalar[vCMi[-a]*vCMi[a]]*
         (-2*\[Delta]*\[Lambda]minus[0] + 6*(-1 + 4*\[Nu])*
           \[Lambda]plus[0]))))/((1 - dz)*rCM[]^5) + 
   (al^3*Gt^3*mtot^2*(nCMi[i]*(10*\[Delta]*la[1]*\[CapitalLambda]minus[0] - 
        10*la[1]*\[CapitalLambda]plus[0]) + 
      (dz*nCMi[i]*(((-80*beminus + 80*beplus*\[Delta] + 16*gam*\[Delta] + 
            15*gam^2*\[Delta])*\[Lambda]minus[0])/(2*gam) + 
         ((-25*\[Delta])/2 + 10*\[Delta]*la[1])*\[CapitalLambda]minus[0] - 
         5*phiz*\[Delta]*\[CapitalLambda]minus[1] - 
         ((-80*beplus + 96*gam + 47*gam^2 + 80*beminus*\[Delta] + 
            52*gam*\[Nu])*\[Lambda]plus[0])/(2*gam) + (25/2 - 10*la[1])*
          \[CapitalLambda]plus[0] + 5*phiz*\[CapitalLambda]plus[1]))/
       (1 - dz)))/rCM[]^6)/c^4 + 
 ((al^2*dz*Gt^2*mtot*(nCMi[i]*(Scalar[nCMi[a]*vCMi[-a]]^2*
         Scalar[vCMi[-a]*vCMi[a]]*(-3*\[Delta]*(87 + 10*\[Nu])*
           \[Lambda]minus[0] + 3*(3 + 2*\[Nu])*(-29 + 16*\[Nu])*
           \[Lambda]plus[0]) + Scalar[vCMi[-a]*vCMi[a]]^2*
         ((\[Delta]*(45 + 4*\[Nu])*\[Lambda]minus[0])/2 + 
          ((45 + 20*\[Nu] - 64*\[Nu]^2)*\[Lambda]plus[0])/2) + 
        Scalar[nCMi[a]*vCMi[-a]]^4*(48*\[Delta]*(7 + \[Nu])*
           \[Lambda]minus[0] - 48*(-7 - \[Nu] + 3*\[Nu]^2)*
           \[Lambda]plus[0])) + vCMi[i]*(Scalar[nCMi[a]*vCMi[-a]]*
         Scalar[vCMi[-a]*vCMi[a]]*(4*\[Delta]*(18 + \[Nu])*
           \[Lambda]minus[0] - 4*(-2 + \[Nu])*(9 + 4*\[Nu])*
           \[Lambda]plus[0]) + Scalar[nCMi[a]*vCMi[-a]]^3*
         (-6*\[Delta]*(23 + 2*\[Nu])*\[Lambda]minus[0] + 
          6*(-23 - 2*\[Nu] + 8*\[Nu]^2)*\[Lambda]plus[0]))))/
    ((1 - dz)*rCM[]^5) + 
   (al^4*Gt^4*mtot^3*
     ((dz^2*nCMi[i]*((75*(-deminus - deplus*\[Delta] + 2*deminus*\[Nu]) - 
           174*(-deminus - deplus*\[Delta] + 2*deminus*\[Nu])*la[1] + 
           120*(-deminus - deplus*\[Delta] + 2*deminus*\[Nu])*la[1]^2 - 
           24*(-deminus - deplus*\[Delta] + 2*deminus*\[Nu])*la[2])*
          \[Lambda]minus[0] + (72*phiz*(-deminus - deplus*\[Delta] + 
             2*deminus*\[Nu]) - 60*phiz*(-deminus - deplus*\[Delta] + 
             2*deminus*\[Nu])*la[1])*\[Lambda]minus[1] + 
         12*phiz^2*(-deminus - deplus*\[Delta] + 2*deminus*\[Nu])*
          \[Lambda]minus[2] + (-75*(-deplus - deminus*\[Delta] + 
             2*deplus*\[Nu]) + 174*(-deplus - deminus*\[Delta] + 
             2*deplus*\[Nu])*la[1] - 120*(-deplus - deminus*\[Delta] + 
             2*deplus*\[Nu])*la[1]^2 + 24*(-deplus - deminus*\[Delta] + 
             2*deplus*\[Nu])*la[2])*\[Lambda]plus[0] + 
         (-72*phiz*(-deplus - deminus*\[Delta] + 2*deplus*\[Nu]) + 
           60*phiz*(-deplus - deminus*\[Delta] + 2*deplus*\[Nu])*la[1])*
          \[Lambda]plus[1] - 12*phiz^2*(-deplus - deminus*\[Delta] + 
           2*deplus*\[Nu])*\[Lambda]plus[2]))/(1 - dz)^2 + 
      nCMi[i]*((120*(-deminus - deplus*\[Delta] + 2*deminus*\[Nu])*la[1]^2 - 
          24*(-deminus - deplus*\[Delta] + 2*deminus*\[Nu])*la[2])*
         \[Lambda]minus[0] - (2*(34*gam*\[Delta] + 19*gam^2*\[Delta] - 
           144*beminus*\[Nu] + 16*gam*\[Delta]*\[Nu])*la[1]*
          \[CapitalLambda]minus[0])/gam + 
        (-120*(-deplus - deminus*\[Delta] + 2*deplus*\[Nu])*la[1]^2 + 
          24*(-deplus - deminus*\[Delta] + 2*deplus*\[Nu])*la[2])*
         \[Lambda]plus[0] - (2*(-34*gam - 19*gam^2 + 144*beplus*\[Nu] - 
           16*gam*\[Nu] + 18*gam^2*\[Nu])*la[1]*\[CapitalLambda]plus[0])/
         gam) + (dz*nCMi[i]*(((-3840*beminus*beplus + 4320*beminus*gam - 
             192*deminus*gam + 1480*beminus*gam^2 - 96*deminus*gam^2 - 
             960*gam*khiminus + 1920*beminus^2*\[Delta] + 1920*beplus^2*
              \[Delta] - 4320*beplus*gam*\[Delta] - 192*deplus*gam*\[Delta] - 
             1056*gam^2*\[Delta] - 1480*beplus*gam^2*\[Delta] - 
             96*deplus*gam^2*\[Delta] - 1596*gam^3*\[Delta] - 
             459*gam^4*\[Delta] + 960*gam*khiplus*\[Delta] + 
             7680*beminus*beplus*\[Nu] + 8960*beminus*gam*\[Nu] + 
             384*deminus*gam*\[Nu] + 3840*beminus*gam^2*\[Nu] + 
             192*deminus*gam^2*\[Nu] + 1920*gam*khiminus*\[Nu] - 
             2560*beplus*gam*\[Delta]*\[Nu] - 440*gam^2*\[Delta]*\[Nu] - 
             480*gam^3*\[Delta]*\[Nu])/(20*gam^2) - 
           174*(-deminus - deplus*\[Delta] + 2*deminus*\[Nu])*la[1] + 
           240*(-deminus - deplus*\[Delta] + 2*deminus*\[Nu])*la[1]^2 - 
           48*(-deminus - deplus*\[Delta] + 2*deminus*\[Nu])*la[2])*
          \[Lambda]minus[0] - 60*phiz*(-deminus - deplus*\[Delta] + 
           2*deminus*\[Nu])*la[1]*\[Lambda]minus[1] + 
         ((5*(34*gam*\[Delta] + 19*gam^2*\[Delta] - 144*beminus*\[Nu] + 
              16*gam*\[Delta]*\[Nu]))/(2*gam) - 
           (2*(34*gam*\[Delta] + 19*gam^2*\[Delta] - 144*beminus*\[Nu] + 
              16*gam*\[Delta]*\[Nu])*la[1])/gam)*\[CapitalLambda]minus[0] + 
         (phiz*(34*gam*\[Delta] + 19*gam^2*\[Delta] - 144*beminus*\[Nu] + 
            16*gam*\[Delta]*\[Nu])*\[CapitalLambda]minus[1])/gam + 
         ((1920*beminus^2 + 1920*beplus^2 - 4320*beplus*gam - 
             192*deplus*gam + 3264*gam^2 - 1560*beplus*gam^2 + 
             384*deplus*gam^2 + 3164*gam^3 + 851*gam^4 + 960*gam*khiplus - 
             3840*beminus*beplus*\[Delta] + 4320*beminus*gam*\[Delta] - 
             192*deminus*gam*\[Delta] + 1560*beminus*gam^2*\[Delta] + 
             384*deminus*gam^2*\[Delta] - 960*gam*khiminus*\[Delta] - 
             11520*beminus^2*\[Nu] + 3840*beplus^2*\[Nu] - 8960*beplus*gam*
              \[Nu] + 384*deplus*gam*\[Nu] + 8352*gam^2*\[Nu] - 
             1200*beplus*gam^2*\[Nu] - 768*deplus*gam^2*\[Nu] + 
             2432*gam^3*\[Nu] - 462*gam^4*\[Nu] - 1920*gam*khiplus*\[Nu] + 
             2560*beminus*gam*\[Delta]*\[Nu] - 880*beminus*gam^2*\[Delta]*
              \[Nu])/(20*gam^2) + 174*(-deplus - deminus*\[Delta] + 
             2*deplus*\[Nu])*la[1] - 240*(-deplus - deminus*\[Delta] + 
             2*deplus*\[Nu])*la[1]^2 + 48*(-deplus - deminus*\[Delta] + 
             2*deplus*\[Nu])*la[2])*\[Lambda]plus[0] + 
         60*phiz*(-deplus - deminus*\[Delta] + 2*deplus*\[Nu])*la[1]*
          \[Lambda]plus[1] + ((5*(-34*gam - 19*gam^2 + 144*beplus*\[Nu] - 
              16*gam*\[Nu] + 18*gam^2*\[Nu]))/(2*gam) - 
           (2*(-34*gam - 19*gam^2 + 144*beplus*\[Nu] - 16*gam*\[Nu] + 
              18*gam^2*\[Nu])*la[1])/gam)*\[CapitalLambda]plus[0] + 
         (phiz*(-34*gam - 19*gam^2 + 144*beplus*\[Nu] - 16*gam*\[Nu] + 
            18*gam^2*\[Nu])*\[CapitalLambda]plus[1])/gam))/(1 - dz)))/
    rCM[]^7 + (al^3*Gt^3*mtot^2*(Scalar[nCMi[a]*vCMi[-a]]*vCMi[i]*
       (20*\[Delta]*\[Nu]*la[1]*\[CapitalLambda]minus[0] - 
        20*\[Nu]*la[1]*\[CapitalLambda]plus[0]) + 
      nCMi[i]*(Scalar[vCMi[-a]*vCMi[a]]*(6*\[Delta]*(-1 + 5*\[Nu])*la[1]*
           \[CapitalLambda]minus[0] - 6*(-1 + 5*\[Nu])*la[1]*
           \[CapitalLambda]plus[0]) + Scalar[nCMi[a]*vCMi[-a]]^2*
         (-7*\[Delta]*(2 + 5*\[Nu])*la[1]*\[CapitalLambda]minus[0] + 
          7*(2 + 5*\[Nu])*la[1]*\[CapitalLambda]plus[0])) + 
      (dz*(Scalar[nCMi[a]*vCMi[-a]]*vCMi[i]*
          (((40*beminus - 40*beplus*\[Delta] - 38*gam*\[Delta] - 
              240*beminus*\[Nu] + 80*beplus*\[Delta]*\[Nu] + 
              6*gam*\[Delta]*\[Nu] + 15*gam^2*\[Delta]*\[Nu])*
             \[Lambda]minus[0])/gam + (-25*\[Delta]*\[Nu] + 20*\[Delta]*\[Nu]*
              la[1])*\[CapitalLambda]minus[0] - 10*phiz*\[Delta]*\[Nu]*
            \[CapitalLambda]minus[1] + ((-40*beplus - 38*gam + 
              40*beminus*\[Delta] + 240*beplus*\[Nu] + 314*gam*\[Nu] + 
              229*gam^2*\[Nu] - 80*beminus*\[Delta]*\[Nu] + 52*gam*\[Nu]^2)*
             \[Lambda]plus[0])/gam + (25*\[Nu] - 20*\[Nu]*la[1])*
            \[CapitalLambda]plus[0] + 10*phiz*\[Nu]*\[CapitalLambda]plus[
             1]) + nCMi[i]*(Scalar[vCMi[-a]*vCMi[a]]*
            (((40*beminus - 40*beplus*\[Delta] - 36*gam*\[Delta] + 
                15*gam^2*\[Delta] - 400*beminus*\[Nu] + 240*beplus*\[Delta]*
                 \[Nu] + 46*gam*\[Delta]*\[Nu] + 45*gam^2*\[Delta]*\[Nu])*
               \[Lambda]minus[0])/(2*gam) + ((-15*\[Delta]*(-1 + 5*\[Nu]))/
                2 + 6*\[Delta]*(-1 + 5*\[Nu])*la[1])*\[CapitalLambda]minus[
               0] - 3*phiz*\[Delta]*(-1 + 5*\[Nu])*\[CapitalLambda]minus[1] + 
             ((-40*beplus - 20*gam + 25*gam^2 + 40*beminus*\[Delta] + 
                400*beplus*\[Nu] - 54*gam*\[Nu] + 31*gam^2*\[Nu] - 
                240*beminus*\[Delta]*\[Nu] + 28*gam*\[Nu]^2)*\[Lambda]plus[
                0])/(2*gam) + ((15*(-1 + 5*\[Nu]))/2 - 6*(-1 + 5*\[Nu])*
                la[1])*\[CapitalLambda]plus[0] + 3*phiz*(-1 + 5*\[Nu])*
              \[CapitalLambda]plus[1]) + Scalar[nCMi[a]*vCMi[-a]]^2*
            (-1/4*((-320*gam*\[Delta] + 170*gam^2*\[Delta] - 2800*beminus*
                  \[Nu] + 560*beplus*\[Delta]*\[Nu] + 38*gam*\[Delta]*\[Nu] + 
                 105*gam^2*\[Delta]*\[Nu])*\[Lambda]minus[0])/gam + 
             ((35*\[Delta]*(2 + 5*\[Nu]))/4 - 7*\[Delta]*(2 + 5*\[Nu])*la[1])*
              \[CapitalLambda]minus[0] + (7*phiz*\[Delta]*(2 + 5*\[Nu])*
               \[CapitalLambda]minus[1])/2 - ((-448*gam + 70*gam^2 + 
                2800*beplus*\[Nu] + 2906*gam*\[Nu] + 2295*gam^2*\[Nu] - 
                560*beminus*\[Delta]*\[Nu] + 332*gam*\[Nu]^2)*\[Lambda]plus[
                0])/(4*gam) + ((-35*(2 + 5*\[Nu]))/4 + 7*(2 + 5*\[Nu])*la[1])*
              \[CapitalLambda]plus[0] - (7*phiz*(2 + 5*\[Nu])*
               \[CapitalLambda]plus[1])/2))))/(1 - dz)))/rCM[]^6)/c^6 + 
 (al^2*Gt^2*mtot*((8*dz*nCMi[i]*\[Lambda]plus[0])/((1 - dz)*rCM[]^5) + 
    (36*dz*nCMi[i]*\[Mu]plus[0])/((1 - dz)*rCM[]^7)))/c^2 + 
 (al^2*dz*Gt^2*mtot*nCMi[i]*((-9*cplus[0])/4 + 9*\[Nu]plus[0]))/
  ((1 - dz)*rCM[]^7)



(* ::Section::Closed:: *)
(*CM position*)


(* ::Text:: *)
(*Point-particle contribution, Eqs. (3.2) of [ https://doi.org/10.1103/PhysRevD.99.044047 ]*)


Gipp[i_] = m1*n12i[i]*r12[] + (m1 + m2)*y2i[i] + 
 ((m1*n12i[i]*r12[]*Scalar[v1i[-a]*v1i[a]])/2 + 
   ((m1*Scalar[v1i[-a]*v1i[a]])/2 + (m2*Scalar[v2i[-a]*v2i[a]])/2)*y2i[i] + 
   al*Gt*(-1/2*(m1*m2*n12i[i]) - (m1*m2*y2i[i])/r12[]))/c^2 + 
 ((3*m1*n12i[i]*r12[]*Scalar[v1i[-a]*v1i[a]]^2)/8 + 
   ((3*m1*Scalar[v1i[-a]*v1i[a]]^2)/8 + (3*m2*Scalar[v2i[-a]*v2i[a]]^2)/8)*
    y2i[i] + al^2*Gt^2*
    ((((7/4 + gam)*m1*m2^2 + m1^2*m2*(-gam + (-10 + 8*be[2])/8))*n12i[i])/
      r12[] + (((m1*m2^2*(4 + 8*be[1]))/8 + (m1^2*m2*(4 + 8*be[2]))/8)*
       y2i[i])/r12[]^2) + 
   al*Gt*(m1*m2*n12i[i]*(-1/8*Scalar[n12i[a]*v1i[-a]]^2 + 
       (19/8 + (3*gam)/2)*Scalar[v1i[-a]*v1i[a]] - 
       (Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]])/4 + 
       Scalar[n12i[a]*v2i[-a]]^2/8 + (-7/4 - gam)*Scalar[v1i[a]*v2i[-a]] + 
       (-7/8 - gam/2)*Scalar[v2i[-a]*v2i[a]]) + 
     m1*m2*((-7/4 - gam)*Scalar[n12i[a]*v1i[-a]] + 
       (-7/4 - gam)*Scalar[n12i[a]*v2i[-a]])*v1i[i] + 
     m1*m2*((7/4 + gam)*Scalar[n12i[a]*v1i[-a]] + 
       (7/4 + gam)*Scalar[n12i[a]*v2i[-a]])*v2i[i] + 
     (m1*m2*((3/2 + gam)*Scalar[v1i[-a]*v1i[a]] - 
        (Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]])/2 + 
        (-7/2 - 2*gam)*Scalar[v1i[a]*v2i[-a]] + (3/2 + gam)*
         Scalar[v2i[-a]*v2i[a]])*y2i[i])/r12[]))/c^4



(* ::Text:: *)
(*Tidal contribution, Eqs. (45)*)


Gifs[i_] = (al^2*dz*Gt^2*((2*m2^2*de[2]*\[Lambda][1, 0]*n12i[i] + 
     ((2*m2^2*de[2]*\[Lambda][1, 0] + 2*m1^2*de[1]*\[Lambda][2, 0])*y2i[i])/r12[])/
    c^4 + (n12i[i]*(m2^2*de[2]*\[Lambda][1, 0]*(12*Scalar[n12i[a]*v1i[-a]]^2 - 
         3*Scalar[v1i[-a]*v1i[a]] - 24*Scalar[n12i[a]*v1i[-a]]*
          Scalar[n12i[a]*v2i[-a]] + 12*Scalar[n12i[a]*v2i[-a]]^2 + 
         8*Scalar[v1i[a]*v2i[-a]] - 4*Scalar[v2i[-a]*v2i[a]]) + 
       m1^2*de[1]*\[Lambda][2, 0]*(-10*Scalar[n12i[a]*v1i[-a]]^2 + 
         4*Scalar[v1i[-a]*v1i[a]] + 28*Scalar[n12i[a]*v1i[-a]]*
          Scalar[n12i[a]*v2i[-a]] - 14*Scalar[n12i[a]*v2i[-a]]^2 - 
         8*Scalar[v1i[a]*v2i[-a]] + 4*Scalar[v2i[-a]*v2i[a]])) + 
     (m1^2*de[1]*\[Lambda][2, 0]*(4*Scalar[n12i[a]*v1i[-a]] - 
         4*Scalar[n12i[a]*v2i[-a]]) + m2^2*de[2]*\[Lambda][1, 0]*
        (-4*Scalar[n12i[a]*v1i[-a]] + 4*Scalar[n12i[a]*v2i[-a]]))*v1i[i] + 
     (m2^2*de[2]*\[Lambda][1, 0]*(4*Scalar[n12i[a]*v1i[-a]] - 
         4*Scalar[n12i[a]*v2i[-a]]) + m1^2*de[1]*\[Lambda][2, 0]*
        (-4*Scalar[n12i[a]*v1i[-a]] + 4*Scalar[n12i[a]*v2i[-a]]))*v2i[i] + 
     ((m2^2*de[2]*\[Lambda][1, 0]*(-2*Scalar[n12i[a]*v1i[-a]]^2 + 
          Scalar[v1i[-a]*v1i[a]] + 4*Scalar[n12i[a]*v1i[-a]]*
           Scalar[n12i[a]*v2i[-a]] + 2*Scalar[n12i[a]*v2i[-a]]^2) + 
        m1^2*de[1]*\[Lambda][2, 0]*(2*Scalar[n12i[a]*v1i[-a]]^2 + 
          4*Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]] - 
          2*Scalar[n12i[a]*v2i[-a]]^2 + Scalar[v2i[-a]*v2i[a]]))*y2i[i])/
      r12[] + al*Gt*((n12i[i]*(m1*m2^2*(9 + 8*gam + (24*be[2])/gam)*de[2]*
           \[Lambda][1, 0] + m1^2*m2*(-13 - 8*gam - (8*be[1])/gam)*de[1]*
           \[Lambda][2, 0] + m1^3*(de[1]*\[Lambda][2, 0]*(8 + (13*gam)/2 + 
              (-4 - 2*gam)*la[1]*(1 - 2*s[1, 1]) + (dz*(5 + (5*gam)/2 + 
                 (-4 - 2*gam)*la[1])*(1 - 2*s[1, 1]))/(1 - dz)) + 
            (dz*(2 + gam)*phiz*de[1]*\[Lambda][2, 1]*(1 - 2*s[1, 1]))/(1 - dz)) + 
          m2^3*(de[2]*\[Lambda][1, 0]*(-14 - (19*gam)/2 + (-4 - 2*gam)*la[1]*(1 - 
                2*s[2, 1]) + (dz*(5 + (5*gam)/2 + (-4 - 2*gam)*la[1])*
                (1 - 2*s[2, 1]))/(1 - dz)) + (dz*(2 + gam)*phiz*de[2]*
              \[Lambda][1, 1]*(1 - 2*s[2, 1]))/(1 - dz))))/r12[] + 
       ((m1*m2^2*(-4 + (16*be[2])/gam)*de[2]*\[Lambda][1, 0] + 
          m1^2*m2*(-4 + (16*be[1])/gam)*de[1]*\[Lambda][2, 0] + 
          m1^3*(de[1]*\[Lambda][2, 0]*(-6 - 3*gam + (-8 - 4*gam)*la[1]*(1 - 
                2*s[1, 1]) + (dz*(10 + 5*gam + (-8 - 4*gam)*la[1])*
                (1 - 2*s[1, 1]))/(1 - dz)) + (dz*(4 + 2*gam)*phiz*de[1]*
              \[Lambda][2, 1]*(1 - 2*s[1, 1]))/(1 - dz)) + 
          m2^3*(de[2]*\[Lambda][1, 0]*(-6 - 3*gam + (-8 - 4*gam)*la[1]*(1 - 
                2*s[2, 1]) + (dz*(10 + 5*gam + (-8 - 4*gam)*la[1])*
                (1 - 2*s[2, 1]))/(1 - dz)) + (dz*(4 + 2*gam)*phiz*de[2]*
              \[Lambda][1, 1]*(1 - 2*s[2, 1]))/(1 - dz)))*y2i[i])/r12[]^2))/c^6))/
 ((1 - dz)*r12[]^3)



(* ::Section:: *)
(*Conserved energy*)


(* ::Subsection::Closed:: *)
(*In harmonic coordinates*)


(* ::Text:: *)
(*Point-particle contribution*)


Epp[i_] = c^2*(m1 + m2) - (al*Gt*m1*m2)/r12[] + (m1*Scalar[v1i[-a]*v1i[a]])/2 + 
 (m2*Scalar[v2i[-a]*v2i[a]])/2 + 
 ((al^2*Gt^2*((m1*m2^2*(24 + 48*be[1]))/48 + (m1^2*m2*(24 + 48*be[2]))/48))/
    r12[]^2 + (3*m1*Scalar[v1i[-a]*v1i[a]]^2)/8 + 
   (3*m2*Scalar[v2i[-a]*v2i[a]]^2)/8 + 
   (al*Gt*m1*m2*((3/2 + gam)*Scalar[v1i[-a]*v1i[a]] - 
      (Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]])/2 + 
      (-7/2 - 2*gam)*Scalar[v1i[a]*v2i[-a]] + 
      (3/2 + gam)*Scalar[v2i[-a]*v2i[a]]))/r12[])/c^2 + 
 ((al^3*Gt^3*(m1^2*m2^2*(-2*gam + (-228 - 96*be[1] - 96*be[2])/48 + 
        (8*be[1]*be[2])/gam) + m1*m2^3*(-1/3*gam - gam^2/12 - de[2]/3 + 
        (-24 - 48*be[1] + 32*khi[1])/48) + m1^3*m2*(-1/3*gam - gam^2/12 - 
        de[1]/3 + (-24 - 48*be[2] + 32*khi[2])/48)))/r12[]^3 + 
   (5*m1*Scalar[v1i[-a]*v1i[a]]^3)/16 + (5*m2*Scalar[v2i[-a]*v2i[a]]^3)/16 + 
   (al^2*Gt^2*(m1*m2^2*((1/2 + gam/2 + gam^2/8)*Scalar[n12i[a]*v1i[-a]]^2 + 
        ((5*gam)/2 + (7*gam^2)/8 + (84 + 24*be[1])/48)*
         Scalar[v1i[-a]*v1i[a]] + (-3*gam - gam^2/4 + (-156 + 96*be[1])/48)*
         Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]] + 
        ((9*gam)/2 + gam^2/8 + (348 - 48*be[1])/48)*Scalar[n12i[a]*v2i[-a]]^
          2 + (-3*gam - (7*gam^2)/4 - be[1])*Scalar[v1i[a]*v2i[-a]] + 
        de[2]*(Scalar[n12i[a]*v1i[-a]]^2/2 - Scalar[v1i[-a]*v1i[a]]/2 - 
          Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]] + 
          Scalar[n12i[a]*v2i[-a]]^2/2 + Scalar[v1i[a]*v2i[-a]] - 
          Scalar[v2i[-a]*v2i[a]]/2) + (gam/2 + (7*gam^2)/8 + 
          (-72 + 48*be[1])/48)*Scalar[v2i[-a]*v2i[a]]) + 
      m1^2*m2*(((9*gam)/2 + gam^2/8 + (348 - 48*be[2])/48)*
         Scalar[n12i[a]*v1i[-a]]^2 + (gam/2 + (7*gam^2)/8 + 
          (-72 + 48*be[2])/48)*Scalar[v1i[-a]*v1i[a]] + 
        (-3*gam - gam^2/4 + (-156 + 96*be[2])/48)*Scalar[n12i[a]*v1i[-a]]*
         Scalar[n12i[a]*v2i[-a]] + (1/2 + gam/2 + gam^2/8)*
         Scalar[n12i[a]*v2i[-a]]^2 + (-3*gam - (7*gam^2)/4 - be[2])*
         Scalar[v1i[a]*v2i[-a]] + de[1]*(Scalar[n12i[a]*v1i[-a]]^2/2 - 
          Scalar[v1i[-a]*v1i[a]]/2 - Scalar[n12i[a]*v1i[-a]]*
           Scalar[n12i[a]*v2i[-a]] + Scalar[n12i[a]*v2i[-a]]^2/2 + 
          Scalar[v1i[a]*v2i[-a]] - Scalar[v2i[-a]*v2i[a]]/2) + 
        ((5*gam)/2 + (7*gam^2)/8 + (84 + 24*be[2])/48)*
         Scalar[v2i[-a]*v2i[a]])))/r12[]^2 + 
   (al*Gt*m1*m2*((21/8 + (3*gam)/2)*Scalar[v1i[-a]*v1i[a]]^2 + 
      (3*Scalar[n12i[a]*v1i[-a]]^3*Scalar[n12i[a]*v2i[-a]])/8 + 
      (13/8 + gam)*Scalar[n12i[a]*v2i[-a]]^2*Scalar[v1i[a]*v2i[-a]] + 
      (17/4 + 2*gam)*Scalar[v1i[a]*v2i[-a]]^2 + (-55/8 - (7*gam)/2)*
       Scalar[v1i[a]*v2i[-a]]*Scalar[v2i[-a]*v2i[a]] + 
      (21/8 + (3*gam)/2)*Scalar[v2i[-a]*v2i[a]]^2 + Scalar[n12i[a]*v1i[-a]]^2*
       ((3*Scalar[n12i[a]*v2i[-a]]^2)/8 + (13/8 + gam)*
         Scalar[v1i[a]*v2i[-a]] + (-13/8 - gam)*Scalar[v2i[-a]*v2i[a]]) + 
      Scalar[v1i[-a]*v1i[a]]*((-13/8 - gam)*Scalar[n12i[a]*v2i[-a]]^2 + 
        (-55/8 - (7*gam)/2)*Scalar[v1i[a]*v2i[-a]] + (31/8 + 2*gam)*
         Scalar[v2i[-a]*v2i[a]]) + Scalar[n12i[a]*v1i[-a]]*
       ((-9/8 - gam/2)*Scalar[v1i[-a]*v1i[a]]*Scalar[n12i[a]*v2i[-a]] + 
        (3*Scalar[n12i[a]*v2i[-a]]^3)/8 + Scalar[n12i[a]*v2i[-a]]*
         ((3/2 + gam)*Scalar[v1i[a]*v2i[-a]] + (-9/8 - gam/2)*
           Scalar[v2i[-a]*v2i[a]]))))/r12[])/c^4



(* ::Text:: *)
(*Tidal contribution*)


Efs[i_] = (al^2*dz*Gt^2*(m2^2*(2*de[2]*\[Lambda][1, 0] + (6*de[2]*\[Mu][1, 0])/r12[]^2) + 
    m1^2*(2*de[1]*\[Lambda][2, 0] + (6*de[1]*\[Mu][2, 0])/r12[]^2)))/
  (c^2*(1 - dz)*r12[]^4) + 
 (al^2*Gt^2*(m1^2*(c[2, 0]*((-3*dz*de[1])/(2*(1 - dz)) + 
        (2 + gam)^2*(-3/8 - (3*dz*(1 - 2*s[1, 1]))/(4*(1 - dz)))) + 
      \[Nu][2, 0]*((6*dz*de[1])/(1 - dz) + (3*dz*(2 + gam)^2*(1 - 2*s[1, 1]))/
         (2*(1 - dz)))) + m2^2*(c[1, 0]*((-3*dz*de[2])/(2*(1 - dz)) + 
        (2 + gam)^2*(-3/8 - (3*dz*(1 - 2*s[2, 1]))/(4*(1 - dz)))) + 
      \[Nu][1, 0]*((6*dz*de[2])/(1 - dz) + (3*dz*(2 + gam)^2*(1 - 2*s[2, 1]))/
         (2*(1 - dz))))))/r12[]^6 + 
 (al^2*dz*Gt^2*((al*Gt*(m1*m2^2*(-4 + (16*be[2])/gam)*de[2]*\[Lambda][1, 0] + 
       m1^2*m2*(-4 + (16*be[1])/gam)*de[1]*\[Lambda][2, 0] + 
       m1^3*(de[1]*\[Lambda][2, 0]*(-6 - 3*gam + (-8 - 4*gam)*la[1]*
            (1 - 2*s[1, 1]) + (dz*(10 + 5*gam + (-8 - 4*gam)*la[1])*
             (1 - 2*s[1, 1]))/(1 - dz)) + (dz*(4 + 2*gam)*phiz*de[1]*
           \[Lambda][2, 1]*(1 - 2*s[1, 1]))/(1 - dz)) + 
       m2^3*(de[2]*\[Lambda][1, 0]*(-6 - 3*gam + (-8 - 4*gam)*la[1]*
            (1 - 2*s[2, 1]) + (dz*(10 + 5*gam + (-8 - 4*gam)*la[1])*
             (1 - 2*s[2, 1]))/(1 - dz)) + (dz*(4 + 2*gam)*phiz*de[2]*
           \[Lambda][1, 1]*(1 - 2*s[2, 1]))/(1 - dz))))/r12[] + 
    m2^2*de[2]*\[Lambda][1, 0]*(-2*Scalar[n12i[a]*v1i[-a]]^2 + 
      Scalar[v1i[-a]*v1i[a]] + 4*Scalar[n12i[a]*v1i[-a]]*
       Scalar[n12i[a]*v2i[-a]] + 2*Scalar[n12i[a]*v2i[-a]]^2) + 
    m1^2*de[1]*\[Lambda][2, 0]*(2*Scalar[n12i[a]*v1i[-a]]^2 + 
      4*Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]] - 
      2*Scalar[n12i[a]*v2i[-a]]^2 + Scalar[v2i[-a]*v2i[a]])))/
  (c^4*(1 - dz)*r12[]^4) + 
 (al^2*dz*Gt^2*
   ((al^2*Gt^2*(m1^2*m2^2*(((-4*gam)/5 - gam^2/5 + (2*gam^3)/5 + 
           (3*gam^4)/20 + de[2]*((12*gam)/5 + (3*gam^2)/5 + 
             (32*be[2]^2)/gam^2 + (2*(11 + 10*be[2]))/5 - 
             (16*(2*be[2] - khi[2]))/gam))*\[Lambda][1, 0] + 
         ((-4*gam)/5 - gam^2/5 + (2*gam^3)/5 + (3*gam^4)/20 + 
           de[1]*((12*gam)/5 + (3*gam^2)/5 + (32*be[1]^2)/gam^2 + 
             (2*(11 + 10*be[1]))/5 - (16*(2*be[1] - khi[1]))/gam))*
          \[Lambda][2, 0]) + m1^4*((4*dz*phiz^2*de[1]^2*\[Lambda][2, 2])/(1 - dz) + 
         \[Lambda][2, 0]*(de[1]^2*(4 - 58*la[1] + 80*la[1]^2 + 
             ((1 - dz)*(40*la[1]^2 - 8*la[2]))/dz + (dz*(25 - 58*la[1] + 
                40*la[1]^2 - 8*la[2]))/(1 - dz) - 16*la[2]) + 
           de[1]*(13 + 13*gam + (13*gam^2)/4 + (24 + 24*gam + 6*gam^2)*la[1]*
              (1 - 2*s[1, 1]) + (dz*(-30 - 30*gam - (15*gam^2)/2 + 
                (24 + 24*gam + 6*gam^2)*la[1])*(1 - 2*s[1, 1]))/(1 - dz))) + 
         phiz*\[Lambda][2, 1]*(de[1]^2*((dz*(24 - 20*la[1]))/(1 - dz) - 
             20*la[1]) + (dz*(-12 - 12*gam - 3*gam^2)*de[1]*(1 - 2*s[1, 1]))/
            (1 - dz))) + m1^3*m2*(de[1]*\[Lambda][2, 0]*(79 + 41*gam - 24*be[1] - 
           (64*be[1])/gam + 8*be[2] + (64*be[1]*be[2])/gam^2 + 
           (12*gam - (96*be[1])/gam - 24*(-1 + 2*be[1]))*la[1]*
            (1 - 2*s[1, 1]) + (dz*(-15*gam + (120*be[1])/gam + 
              30*(-1 + 2*be[1]) + (12*gam - (96*be[1])/gam - 
                24*(-1 + 2*be[1]))*la[1])*(1 - 2*s[1, 1]))/(1 - dz)) + 
         (dz*phiz*(-6*gam + (48*be[1])/gam + 12*(-1 + 2*be[1]))*de[1]*
           \[Lambda][2, 1]*(1 - 2*s[1, 1]))/(1 - dz)) + 
       m2^4*((4*dz*phiz^2*de[2]^2*\[Lambda][1, 2])/(1 - dz) + 
         \[Lambda][1, 0]*(de[2]^2*(4 - 58*la[1] + 80*la[1]^2 + 
             ((1 - dz)*(40*la[1]^2 - 8*la[2]))/dz + (dz*(25 - 58*la[1] + 
                40*la[1]^2 - 8*la[2]))/(1 - dz) - 16*la[2]) + 
           de[2]*(13 + 13*gam + (13*gam^2)/4 + (24 + 24*gam + 6*gam^2)*la[1]*
              (1 - 2*s[2, 1]) + (dz*(-30 - 30*gam - (15*gam^2)/2 + 
                (24 + 24*gam + 6*gam^2)*la[1])*(1 - 2*s[2, 1]))/(1 - dz))) + 
         phiz*\[Lambda][1, 1]*(de[2]^2*((dz*(24 - 20*la[1]))/(1 - dz) - 
             20*la[1]) + (dz*(-12 - 12*gam - 3*gam^2)*de[2]*(1 - 2*s[2, 1]))/
            (1 - dz))) + m1*m2^3*(de[2]*\[Lambda][1, 0]*(79 + 41*gam + 8*be[1] - 
           24*be[2] - (64*be[2])/gam + (64*be[1]*be[2])/gam^2 + 
           (12*gam - (96*be[2])/gam - 24*(-1 + 2*be[2]))*la[1]*
            (1 - 2*s[2, 1]) + (dz*(-15*gam + (120*be[2])/gam + 
              30*(-1 + 2*be[2]) + (12*gam - (96*be[2])/gam - 
                24*(-1 + 2*be[2]))*la[1])*(1 - 2*s[2, 1]))/(1 - dz)) + 
         (dz*phiz*(-6*gam + (48*be[2])/gam + 12*(-1 + 2*be[2]))*de[2]*
           \[Lambda][1, 1]*(1 - 2*s[2, 1]))/(1 - dz))))/r12[]^3 + 
    (m1^2*de[1]*\[Lambda][2, 0]*(84*Scalar[n12i[a]*v1i[-a]]^4 + 
        8*Scalar[v1i[-a]*v1i[a]]^2 - 264*Scalar[n12i[a]*v1i[-a]]^3*
         Scalar[n12i[a]*v2i[-a]] + 16*Scalar[v1i[a]*v2i[-a]]^2 + 
        Scalar[n12i[a]*v1i[-a]]^2*(-74*Scalar[v1i[-a]*v1i[a]] + 
          246*Scalar[n12i[a]*v2i[-a]]^2 + 126*Scalar[v1i[a]*v2i[-a]] - 
          49*Scalar[v2i[-a]*v2i[a]]) + Scalar[n12i[a]*v2i[-a]]^2*
         (30*Scalar[v1i[a]*v2i[-a]] - 3*Scalar[v2i[-a]*v2i[a]]) - 
        8*Scalar[v1i[a]*v2i[-a]]*Scalar[v2i[-a]*v2i[a]] + 
        (3*Scalar[v2i[-a]*v2i[a]]^2)/4 + Scalar[v1i[-a]*v1i[a]]*
         (-30*Scalar[n12i[a]*v2i[-a]]^2 - 24*Scalar[v1i[a]*v2i[-a]] + 
          8*Scalar[v2i[-a]*v2i[a]]) + Scalar[n12i[a]*v1i[-a]]*
         (108*Scalar[v1i[-a]*v1i[a]]*Scalar[n12i[a]*v2i[-a]] - 
          84*Scalar[n12i[a]*v2i[-a]]^3 + Scalar[n12i[a]*v2i[-a]]*
           (-152*Scalar[v1i[a]*v2i[-a]] + 50*Scalar[v2i[-a]*v2i[a]]))) + 
      m2^2*de[2]*\[Lambda][1, 0]*((3*Scalar[v1i[-a]*v1i[a]]^2)/4 - 
        84*Scalar[n12i[a]*v1i[-a]]^3*Scalar[n12i[a]*v2i[-a]] + 
        84*Scalar[n12i[a]*v2i[-a]]^4 + 16*Scalar[v1i[a]*v2i[-a]]^2 + 
        Scalar[n12i[a]*v2i[-a]]^2*(126*Scalar[v1i[a]*v2i[-a]] - 
          74*Scalar[v2i[-a]*v2i[a]]) + Scalar[n12i[a]*v1i[-a]]^2*
         (-3*Scalar[v1i[-a]*v1i[a]] + 246*Scalar[n12i[a]*v2i[-a]]^2 + 
          30*Scalar[v1i[a]*v2i[-a]] - 30*Scalar[v2i[-a]*v2i[a]]) - 
        24*Scalar[v1i[a]*v2i[-a]]*Scalar[v2i[-a]*v2i[a]] + 
        8*Scalar[v2i[-a]*v2i[a]]^2 + Scalar[v1i[-a]*v1i[a]]*
         (-49*Scalar[n12i[a]*v2i[-a]]^2 - 8*Scalar[v1i[a]*v2i[-a]] + 
          8*Scalar[v2i[-a]*v2i[a]]) + Scalar[n12i[a]*v1i[-a]]*
         (50*Scalar[v1i[-a]*v1i[a]]*Scalar[n12i[a]*v2i[-a]] - 
          264*Scalar[n12i[a]*v2i[-a]]^3 + Scalar[n12i[a]*v2i[-a]]*
           (-152*Scalar[v1i[a]*v2i[-a]] + 108*Scalar[v2i[-a]*v2i[a]]))))/
     r12[] + (al*Gt*(m1*m2^2*de[2]*\[Lambda][1, 0]*
        ((-93 - 60*gam - (80*be[2])/gam)*Scalar[n12i[a]*v1i[-a]]^2 + 
         (29 + 16*gam + (16*be[2])/gam)*Scalar[v1i[-a]*v1i[a]] + 
         (39 + 48*gam + (120*be[2])/gam)*Scalar[n12i[a]*v1i[-a]]*
          Scalar[n12i[a]*v2i[-a]] + (8 - 4*gam)*Scalar[n12i[a]*v2i[-a]]^2 + 
         (-31 - 16*gam - (8*be[2])/gam)*Scalar[v1i[a]*v2i[-a]]) + 
       m1^2*m2*de[1]*\[Lambda][2, 0]*((8 - 4*gam)*Scalar[n12i[a]*v1i[-a]]^2 + 
         (39 + 48*gam + (120*be[1])/gam)*Scalar[n12i[a]*v1i[-a]]*
          Scalar[n12i[a]*v2i[-a]] + (-93 - 60*gam - (80*be[1])/gam)*
          Scalar[n12i[a]*v2i[-a]]^2 + (-31 - 16*gam - (8*be[1])/gam)*
          Scalar[v1i[a]*v2i[-a]] + (29 + 16*gam + (16*be[1])/gam)*
          Scalar[v2i[-a]*v2i[a]]) + 
       m1^3*((dz*phiz*de[1]*\[Lambda][2, 1]*(1 - 2*s[1, 1])*
           ((-4 - 2*gam)*Scalar[n12i[a]*v1i[-a]]^2 + (2 + gam)*
             Scalar[v1i[-a]*v1i[a]] + (18 + 9*gam)*Scalar[n12i[a]*v1i[-a]]*
             Scalar[n12i[a]*v2i[-a]] + (-4 - 2*gam)*Scalar[n12i[a]*v2i[-a]]^
              2 + (-2 - gam)*Scalar[v1i[a]*v2i[-a]] + (2 + gam)*
             Scalar[v2i[-a]*v2i[a]]))/(1 - dz) + de[1]*\[Lambda][2, 0]*
          ((-75 - 57*gam)*Scalar[n12i[a]*v1i[-a]]^2 + (22 + (33*gam)/2)*
            Scalar[v1i[-a]*v1i[a]] + (26 + (69*gam)/2)*
            Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]] + 
           (-2 - gam)*Scalar[n12i[a]*v2i[-a]]^2 + (-26 - (37*gam)/2)*
            Scalar[v1i[a]*v2i[-a]] + (1 + gam/2)*Scalar[v2i[-a]*v2i[a]] + 
           (1 - 2*s[1, 1])*((8 + 4*gam)*la[1]*Scalar[n12i[a]*v1i[-a]]^2 + 
             (-4 - 2*gam)*la[1]*Scalar[v1i[-a]*v1i[a]] + (-36 - 18*gam)*la[1]*
              Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]] + 
             (8 + 4*gam)*la[1]*Scalar[n12i[a]*v2i[-a]]^2 + (4 + 2*gam)*la[1]*
              Scalar[v1i[a]*v2i[-a]] + (-4 - 2*gam)*la[1]*Scalar[v2i[-a]*
                v2i[a]]) + (dz*(1 - 2*s[1, 1])*((-10 - 5*gam + (8 + 4*gam)*
                 la[1])*Scalar[n12i[a]*v1i[-a]]^2 + (5 + (5*gam)/2 + 
                (-4 - 2*gam)*la[1])*Scalar[v1i[-a]*v1i[a]] + 
              (45 + (45*gam)/2 + (-36 - 18*gam)*la[1])*Scalar[n12i[a]*
                 v1i[-a]]*Scalar[n12i[a]*v2i[-a]] + (-10 - 5*gam + 
                (8 + 4*gam)*la[1])*Scalar[n12i[a]*v2i[-a]]^2 + 
              (-5 - (5*gam)/2 + (4 + 2*gam)*la[1])*Scalar[v1i[a]*v2i[-a]] + 
              (5 + (5*gam)/2 + (-4 - 2*gam)*la[1])*Scalar[v2i[-a]*v2i[a]]))/
            (1 - dz))) + m2^3*((dz*phiz*de[2]*\[Lambda][1, 1]*(1 - 2*s[2, 1])*
           ((-4 - 2*gam)*Scalar[n12i[a]*v1i[-a]]^2 + (2 + gam)*
             Scalar[v1i[-a]*v1i[a]] + (18 + 9*gam)*Scalar[n12i[a]*v1i[-a]]*
             Scalar[n12i[a]*v2i[-a]] + (-4 - 2*gam)*Scalar[n12i[a]*v2i[-a]]^
              2 + (-2 - gam)*Scalar[v1i[a]*v2i[-a]] + (2 + gam)*
             Scalar[v2i[-a]*v2i[a]]))/(1 - dz) + de[2]*\[Lambda][1, 0]*
          ((-2 - gam)*Scalar[n12i[a]*v1i[-a]]^2 + (1 + gam/2)*
            Scalar[v1i[-a]*v1i[a]] + (26 + (69*gam)/2)*
            Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]] + 
           (-75 - 57*gam)*Scalar[n12i[a]*v2i[-a]]^2 + (-26 - (37*gam)/2)*
            Scalar[v1i[a]*v2i[-a]] + (22 + (33*gam)/2)*
            Scalar[v2i[-a]*v2i[a]] + (1 - 2*s[2, 1])*
            ((8 + 4*gam)*la[1]*Scalar[n12i[a]*v1i[-a]]^2 + (-4 - 2*gam)*la[1]*
              Scalar[v1i[-a]*v1i[a]] + (-36 - 18*gam)*la[1]*Scalar[n12i[a]*
                v1i[-a]]*Scalar[n12i[a]*v2i[-a]] + (8 + 4*gam)*la[1]*
              Scalar[n12i[a]*v2i[-a]]^2 + (4 + 2*gam)*la[1]*Scalar[v1i[a]*
                v2i[-a]] + (-4 - 2*gam)*la[1]*Scalar[v2i[-a]*v2i[a]]) + 
           (dz*(1 - 2*s[2, 1])*((-10 - 5*gam + (8 + 4*gam)*la[1])*
               Scalar[n12i[a]*v1i[-a]]^2 + (5 + (5*gam)/2 + (-4 - 2*gam)*
                 la[1])*Scalar[v1i[-a]*v1i[a]] + (45 + (45*gam)/2 + 
                (-36 - 18*gam)*la[1])*Scalar[n12i[a]*v1i[-a]]*Scalar[
                n12i[a]*v2i[-a]] + (-10 - 5*gam + (8 + 4*gam)*la[1])*
               Scalar[n12i[a]*v2i[-a]]^2 + (-5 - (5*gam)/2 + (4 + 2*gam)*
                 la[1])*Scalar[v1i[a]*v2i[-a]] + (5 + (5*gam)/2 + 
                (-4 - 2*gam)*la[1])*Scalar[v2i[-a]*v2i[a]]))/(1 - dz)))))/
     r12[]^2))/(c^6*(1 - dz)*r12[]^3)



(* ::Subsection::Closed:: *)
(*In the CM frame*)


(* ::Text:: *)
(*Point-particle contribution, Eqs. (4.1) of [ https://doi.org/10.1103/PhysRevD.99.044047 ] *)


ECMpp[i_] = -((al*Gt*mtot^2*\[Nu])/rCM[]) + (mtot*\[Nu]*Scalar[vCMi[-a]*vCMi[a]])/2 + 
 ((al^2*Gt^2*mtot^3*(1 + 2*beplus - 2*beminus*\[Delta])*\[Nu])/(2*rCM[]^2) - 
   (3*mtot*\[Nu]*(-1 + 3*\[Nu])*Scalar[vCMi[-a]*vCMi[a]]^2)/8 + 
   (al*Gt*mtot^2*((\[Nu]^2*Scalar[nCMi[a]*vCMi[-a]]^2)/2 + 
      (\[Nu]*(3 + 2*gam + \[Nu])*Scalar[vCMi[-a]*vCMi[a]])/2))/rCM[])/c^2 + 
 ((al^3*Gt^3*mtot^4*\[Nu]*(-6*gam - 12*beplus*gam - 4*deplus*gam - 4*gam^2 - 
      gam^3 + 8*gam*khiplus + 12*beminus*gam*\[Delta] - 
      4*deminus*gam*\[Delta] - 8*gam*khiminus*\[Delta] - 96*beminus^2*\[Nu] + 
      96*beplus^2*\[Nu] - 45*gam*\[Nu] - 24*beplus*gam*\[Nu] + 
      8*deplus*gam*\[Nu] - 16*gam^2*\[Nu] + 2*gam^3*\[Nu] - 
      16*gam*khiplus*\[Nu]))/(12*gam*rCM[]^3) + 
   (5*mtot*\[Nu]*(1 - 7*\[Nu] + 13*\[Nu]^2)*Scalar[vCMi[-a]*vCMi[a]]^3)/16 + 
   (al^2*Gt^2*mtot^3*((\[Nu]*(4 + 4*deplus + 4*gam + gam^2 + 
         4*deminus*\[Delta] + 69*\[Nu] - 24*beplus*\[Nu] + 48*gam*\[Nu] + 
         8*beminus*\[Delta]*\[Nu] + 12*\[Nu]^2)*Scalar[nCMi[a]*vCMi[-a]]^2)/
       8 + (\[Nu]*(14 + 4*beplus - 4*deplus + 20*gam + 7*gam^2 - 
         4*beminus*\[Delta] - 4*deminus*\[Delta] - 55*\[Nu] + 
         4*beplus*\[Nu] - 32*gam*\[Nu] + 4*beminus*\[Delta]*\[Nu] + 
         4*\[Nu]^2)*Scalar[vCMi[-a]*vCMi[a]])/8))/rCM[]^2 + 
   (al*Gt*mtot^2*((3*\[Nu]^2*(-1 + 3*\[Nu])*Scalar[nCMi[a]*vCMi[-a]]^4)/8 - 
      (\[Nu]^2*(-1 + 2*gam + 15*\[Nu])*Scalar[nCMi[a]*vCMi[-a]]^2*
        Scalar[vCMi[-a]*vCMi[a]])/4 - 
      (\[Nu]*(-21 - 12*gam + 23*\[Nu] + 20*gam*\[Nu] + 27*\[Nu]^2)*
        Scalar[vCMi[-a]*vCMi[a]]^2)/8))/rCM[])/c^4



(* ::Text:: *)
(*Tidal contribution, Eqs. (53) and  (C2)*)


ECMfs[i_] = ((al^2*dz*Gt^2*mtot^2*(Scalar[nCMi[a]*vCMi[-a]]^2*
       (2*\[Delta]*\[Nu]*\[Lambda]minus[0] - 4*\[Nu]^2*\[Lambda]plus[0]) + 
      Scalar[vCMi[-a]*vCMi[a]]*(-1/2*(\[Delta]*\[Nu]*\[Lambda]minus[0]) - 
        (\[Nu]*(-1 + 2*\[Nu])*\[Lambda]plus[0])/2)))/((1 - dz)*rCM[]^4) + 
   al^3*Gt^3*mtot^3*((2*\[Delta]*\[Nu]*la[1]*\[CapitalLambda]minus[0] - 
       2*\[Nu]*la[1]*\[CapitalLambda]plus[0])/rCM[]^5 + 
     (dz*(((-16*beminus + 16*beplus*\[Delta] + 2*gam*\[Delta] + 
           3*gam^2*\[Delta])*\[Nu]*\[Lambda]minus[0])/(2*gam) + 
        (\[Delta]*\[Nu]*(-5 + 4*la[1])*\[CapitalLambda]minus[0])/2 - 
        phiz*\[Delta]*\[Nu]*\[CapitalLambda]minus[1] - 
        ((-16*beplus + 10*gam + 3*gam^2 + 16*beminus*\[Delta])*\[Nu]*
          \[Lambda]plus[0])/(2*gam) - (\[Nu]*(-5 + 4*la[1])*
          \[CapitalLambda]plus[0])/2 + phiz*\[Nu]*\[CapitalLambda]plus[1]))/
      ((1 - dz)*rCM[]^5)))/c^4 + 
 ((al^2*dz*Gt^2*mtot^2*(Scalar[nCMi[a]*vCMi[-a]]^4*
       (6*\[Delta]*\[Nu]*(7 + \[Nu])*\[Lambda]minus[0] - 
        6*\[Nu]*(-7 - \[Nu] + 3*\[Nu]^2)*\[Lambda]plus[0]) + 
      Scalar[vCMi[-a]*vCMi[a]]^2*((\[Delta]*\[Nu]*(29 + 18*\[Nu])*
          \[Lambda]minus[0])/8 + (\[Nu]*(35 - 24*\[Nu] + 54*\[Nu]^2)*
          \[Lambda]plus[0])/8) + Scalar[nCMi[a]*vCMi[-a]]^2*
       Scalar[vCMi[-a]*vCMi[a]]*(-1/2*(\[Delta]*\[Nu]*(71 + 24*\[Nu])*
          \[Lambda]minus[0]) + (\[Nu]*(-77 - 18*\[Nu] + 60*\[Nu]^2)*
          \[Lambda]plus[0])/2)))/((1 - dz)*rCM[]^4) + 
   al^4*Gt^4*mtot^4*
    ((dz^2*((\[Nu]*(-deminus - deplus*\[Delta] + 2*deminus*\[Nu])*
          (25 - 58*la[1] + 40*la[1]^2 - 8*la[2])*\[Lambda]minus[0])/2 - 
        2*phiz*\[Nu]*(-deminus - deplus*\[Delta] + 2*deminus*\[Nu])*
         (-6 + 5*la[1])*\[Lambda]minus[1] + 2*phiz^2*\[Nu]*
         (-deminus - deplus*\[Delta] + 2*deminus*\[Nu])*\[Lambda]minus[2] - 
        (\[Nu]*(-deplus - deminus*\[Delta] + 2*deplus*\[Nu])*
          (25 - 58*la[1] + 40*la[1]^2 - 8*la[2])*\[Lambda]plus[0])/2 + 
        2*phiz*\[Nu]*(-deplus - deminus*\[Delta] + 2*deplus*\[Nu])*
         (-6 + 5*la[1])*\[Lambda]plus[1] - 2*phiz^2*\[Nu]*
         (-deplus - deminus*\[Delta] + 2*deplus*\[Nu])*\[Lambda]plus[2]))/
      ((1 - dz)^2*rCM[]^6) + 
     (4*\[Nu]*(-deminus - deplus*\[Delta] + 2*deminus*\[Nu])*
        (5*la[1]^2 - la[2])*\[Lambda]minus[0] - 
       (3*\[Nu]*(2*gam*\[Delta] + gam^2*\[Delta] - 16*beminus*\[Nu])*la[1]*
         \[CapitalLambda]minus[0])/gam - 
       4*\[Nu]*(-deplus - deminus*\[Delta] + 2*deplus*\[Nu])*
        (5*la[1]^2 - la[2])*\[Lambda]plus[0] - 
       (3*\[Nu]*(-2*gam - gam^2 + 16*beplus*\[Nu] + 2*gam^2*\[Nu])*la[1]*
         \[CapitalLambda]plus[0])/gam)/rCM[]^6 + 
     (dz*(-1/40*(\[Nu]*(1280*beminus*beplus - 640*beminus*gam + 
            64*deminus*gam + 80*beminus*gam^2 + 32*deminus*gam^2 + 
            320*gam*khiminus - 640*beminus^2*\[Delta] - 640*beplus^2*
             \[Delta] + 640*beplus*gam*\[Delta] + 64*deplus*gam*\[Delta] + 
            172*gam^2*\[Delta] - 80*beplus*gam^2*\[Delta] + 
            32*deplus*gam^2*\[Delta] + 212*gam^3*\[Delta] + 
            53*gam^4*\[Delta] - 320*gam*khiplus*\[Delta] - 
            2560*beminus*beplus*\[Nu] - 1280*beminus*gam*\[Nu] - 
            128*deminus*gam*\[Nu] - 1440*beminus*gam^2*\[Nu] - 
            64*deminus*gam^2*\[Nu] - 640*gam*khiminus*\[Nu] - 
            1160*deminus*gam^2*la[1] - 1160*deplus*gam^2*\[Delta]*la[1] + 
            2320*deminus*gam^2*\[Nu]*la[1] + 1600*deminus*gam^2*la[1]^2 + 
            1600*deplus*gam^2*\[Delta]*la[1]^2 - 3200*deminus*gam^2*\[Nu]*
             la[1]^2 - 320*deminus*gam^2*la[2] - 320*deplus*gam^2*\[Delta]*
             la[2] + 640*deminus*gam^2*\[Nu]*la[2])*\[Lambda]minus[0])/
          gam^2 - 10*phiz*\[Nu]*(-deminus - deplus*\[Delta] + 
          2*deminus*\[Nu])*la[1]*\[Lambda]minus[1] - 
        (3*\[Nu]*(2*gam*\[Delta] + gam^2*\[Delta] - 16*beminus*\[Nu])*
          (-5 + 4*la[1])*\[CapitalLambda]minus[0])/(4*gam) + 
        (3*phiz*\[Nu]*(2*gam*\[Delta] + gam^2*\[Delta] - 16*beminus*\[Nu])*
          \[CapitalLambda]minus[1])/(2*gam) - 
        (\[Nu]*(-640*beminus^2 - 640*beplus^2 + 640*beplus*gam + 
           64*deplus*gam - 348*gam^2 - 80*beplus*gam^2 - 128*deplus*gam^2 - 
           308*gam^3 - 77*gam^4 - 320*gam*khiplus + 1280*beminus*beplus*
            \[Delta] - 640*beminus*gam*\[Delta] + 64*deminus*gam*\[Delta] + 
           80*beminus*gam^2*\[Delta] - 128*deminus*gam^2*\[Delta] + 
           320*gam*khiminus*\[Delta] + 3840*beminus^2*\[Nu] - 
           1280*beplus^2*\[Nu] + 1280*beplus*gam*\[Nu] - 128*deplus*gam*
            \[Nu] - 2464*gam^2*\[Nu] + 800*beplus*gam^2*\[Nu] + 
           256*deplus*gam^2*\[Nu] - 1024*gam^3*\[Nu] + 154*gam^4*\[Nu] + 
           640*gam*khiplus*\[Nu] + 1160*deplus*gam^2*la[1] + 
           1160*deminus*gam^2*\[Delta]*la[1] - 2320*deplus*gam^2*\[Nu]*
            la[1] - 1600*deplus*gam^2*la[1]^2 - 1600*deminus*gam^2*\[Delta]*
            la[1]^2 + 3200*deplus*gam^2*\[Nu]*la[1]^2 + 320*deplus*gam^2*
            la[2] + 320*deminus*gam^2*\[Delta]*la[2] - 640*deplus*gam^2*\[Nu]*
            la[2])*\[Lambda]plus[0])/(40*gam^2) + 10*phiz*\[Nu]*
         (-deplus - deminus*\[Delta] + 2*deplus*\[Nu])*la[1]*
         \[Lambda]plus[1] - (3*\[Nu]*(-2*gam - gam^2 + 16*beplus*\[Nu] + 
           2*gam^2*\[Nu])*(-5 + 4*la[1])*\[CapitalLambda]plus[0])/(4*gam) + 
        (3*phiz*\[Nu]*(-2*gam - gam^2 + 16*beplus*\[Nu] + 2*gam^2*\[Nu])*
          \[CapitalLambda]plus[1])/(2*gam)))/((1 - dz)*rCM[]^6)) + 
   al^3*Gt^3*mtot^3*
    ((Scalar[vCMi[-a]*vCMi[a]]*(-(\[Delta]*(-1 + \[Nu])*\[Nu]*la[1]*
           \[CapitalLambda]minus[0]) + (-1 + \[Nu])*\[Nu]*la[1]*
          \[CapitalLambda]plus[0]) + Scalar[nCMi[a]*vCMi[-a]]^2*
        (-(\[Delta]*\[Nu]*(2 + 5*\[Nu])*la[1]*\[CapitalLambda]minus[0]) + 
         \[Nu]*(2 + 5*\[Nu])*la[1]*\[CapitalLambda]plus[0]))/rCM[]^5 + 
     (dz*(Scalar[vCMi[-a]*vCMi[a]]*
         (-1/4*(\[Nu]*(2*gam*\[Delta] + gam^2*\[Delta] + 48*beminus*\[Nu] + 
              16*beplus*\[Delta]*\[Nu] + 4*gam*\[Delta]*\[Nu] + 
              3*gam^2*\[Delta]*\[Nu])*\[Lambda]minus[0])/gam - 
          (\[Delta]*(-1 + \[Nu])*\[Nu]*(-5 + 4*la[1])*\[CapitalLambda]minus[
             0])/4 + (phiz*\[Delta]*(-1 + \[Nu])*\[Nu]*\[CapitalLambda]minus[
             1])/2 + (\[Nu]*(2*gam + gam^2 + 48*beplus*\[Nu] + 
             212*gam*\[Nu] + 131*gam^2*\[Nu] + 16*beminus*\[Delta]*\[Nu] - 
             8*gam*\[Nu]^2)*\[Lambda]plus[0])/(4*gam) + 
          ((-1 + \[Nu])*\[Nu]*(-5 + 4*la[1])*\[CapitalLambda]plus[0])/4 - 
          (phiz*(-1 + \[Nu])*\[Nu]*\[CapitalLambda]plus[1])/2) + 
        Scalar[nCMi[a]*vCMi[-a]]^2*
         (-1/4*(\[Nu]*(-20*gam*\[Delta] + 6*gam^2*\[Delta] - 
              400*beminus*\[Nu] + 80*beplus*\[Delta]*\[Nu] - 
              4*gam*\[Delta]*\[Nu] + 15*gam^2*\[Delta]*\[Nu])*
             \[Lambda]minus[0])/gam - (\[Delta]*\[Nu]*(2 + 5*\[Nu])*
            (-5 + 4*la[1])*\[CapitalLambda]minus[0])/4 + 
          (phiz*\[Delta]*\[Nu]*(2 + 5*\[Nu])*\[CapitalLambda]minus[1])/2 - 
          (\[Nu]*(-12*gam + 10*gam^2 + 400*beplus*\[Nu] + 484*gam*\[Nu] + 
             369*gam^2*\[Nu] - 80*beminus*\[Delta]*\[Nu] + 72*gam*\[Nu]^2)*
            \[Lambda]plus[0])/(4*gam) + (\[Nu]*(2 + 5*\[Nu])*(-5 + 4*la[1])*
            \[CapitalLambda]plus[0])/4 - (phiz*\[Nu]*(2 + 5*\[Nu])*
            \[CapitalLambda]plus[1])/2)))/((1 - dz)*rCM[]^5)))/c^6 + 
 (al^2*dz*Gt^2*mtot^2*((2*\[Nu]*\[Lambda]plus[0])/rCM[]^4 + 
    (6*\[Nu]*\[Mu]plus[0])/rCM[]^6))/(c^2*(1 - dz)) + 
 (al^2*dz*Gt^2*mtot^2*((-3*\[Nu]*cplus[0])/8 + (3*\[Nu]*\[Nu]plus[0])/2))/
  ((1 - dz)*rCM[]^6)


(* ::Section:: *)
(*Conserved angular momentum*)


(* ::Subsection::Closed:: *)
(*In harmonic coordinates*)


(* ::Text:: *)
(*Point-particle contribution*)


Jipp[i_] = m1*r12[]*Scalar[epsilonMetricdelta[i, -a, -b]*n12i[a]*v1i[b]] - 
 m1*Scalar[epsilonMetricdelta[i, -a, -b]*v1i[a]*y2i[b]] - 
 m2*Scalar[epsilonMetricdelta[i, -a, -b]*v2i[a]*y2i[b]] + 
 ((m1*r12[]*Scalar[v1i[-a]*v1i[a]]*Scalar[epsilonMetricdelta[i, -a, -b]*
       n12i[a]*v1i[b]])/2 - (m1*Scalar[v1i[-a]*v1i[a]]*
     Scalar[epsilonMetricdelta[i, -a, -b]*v1i[a]*y2i[b]])/2 + 
   al*Gt*(m1*m2*((3 + 2*gam)*Scalar[epsilonMetricdelta[i, -a, -b]*n12i[a]*
          v1i[b]] + (-7/2 - 2*gam)*Scalar[epsilonMetricdelta[i, -a, -b]*
          n12i[a]*v2i[b]]) + 
     (m1*m2*((Scalar[n12i[a]*v1i[-a]]*Scalar[epsilonMetricdelta[i, -a, -b]*
            n12i[a]*y2i[b]])/2 + (Scalar[n12i[a]*v2i[-a]]*
          Scalar[epsilonMetricdelta[i, -a, -b]*n12i[a]*y2i[b]])/2 + 
        Scalar[epsilonMetricdelta[i, -a, -b]*v1i[a]*y2i[b]]/2 + 
        Scalar[epsilonMetricdelta[i, -a, -b]*v2i[a]*y2i[b]]/2))/r12[]) - 
   (m2*Scalar[v2i[-a]*v2i[a]]*Scalar[epsilonMetricdelta[i, -a, -b]*v2i[a]*
       y2i[b]])/2)/c^2 + 
 ((3*m1*r12[]*Scalar[v1i[-a]*v1i[a]]^2*Scalar[epsilonMetricdelta[i, -a, -b]*
       n12i[a]*v1i[b]])/8 - (3*m1*Scalar[v1i[-a]*v1i[a]]^2*
     Scalar[epsilonMetricdelta[i, -a, -b]*v1i[a]*y2i[b]])/8 - 
   (3*m2*Scalar[v2i[-a]*v2i[a]]^2*Scalar[epsilonMetricdelta[i, -a, -b]*v2i[a]*
       y2i[b]])/8 + 
   al*Gt*(m1*m2*(-2*(2 + gam)*Scalar[epsilonMetricdelta[i, -a, -b]*n12i[a]*
          v1i[b]]*Scalar[v1i[a]*v2i[-a]] + 
       Scalar[epsilonMetricdelta[i, -a, -b]*n12i[a]*v1i[b]]*
        ((7/2 + 2*gam)*Scalar[v1i[-a]*v1i[a]] + (-3/2 - gam)*
          Scalar[n12i[a]*v2i[-a]]^2 + (2 + gam)*Scalar[v2i[-a]*v2i[a]]) - 
       (Scalar[n12i[a]*v1i[-a]]^2*Scalar[epsilonMetricdelta[i, -a, -b]*
           n12i[a]*v2i[b]])/8 + (-9/8 - gam/2)*Scalar[v1i[-a]*v1i[a]]*
        Scalar[epsilonMetricdelta[i, -a, -b]*n12i[a]*v2i[b]] + 
       (13/8 + gam)*Scalar[n12i[a]*v2i[-a]]^2*
        Scalar[epsilonMetricdelta[i, -a, -b]*n12i[a]*v2i[b]] + 
       (9/4 + gam)*Scalar[v1i[a]*v2i[-a]]*
        Scalar[epsilonMetricdelta[i, -a, -b]*n12i[a]*v2i[b]] + 
       (-23/8 - (3*gam)/2)*Scalar[v2i[-a]*v2i[a]]*
        Scalar[epsilonMetricdelta[i, -a, -b]*n12i[a]*v2i[b]] + 
       (-7/4 - gam)*Scalar[n12i[a]*v1i[-a]]*
        Scalar[epsilonMetricdelta[i, -a, -b]*v1i[a]*v2i[b]] + 
       Scalar[n12i[a]*v2i[-a]]*(-1/4*(Scalar[n12i[a]*v1i[-a]]*
           Scalar[epsilonMetricdelta[i, -a, -b]*n12i[a]*v2i[b]]) + 
         (-7/4 - gam)*Scalar[epsilonMetricdelta[i, -a, -b]*v1i[a]*v2i[b]])) + 
     (m1*m2*((-3*Scalar[n12i[a]*v1i[-a]]^3*Scalar[epsilonMetricdelta[i, -a, 
             -b]*n12i[a]*y2i[b]])/8 - (3*Scalar[n12i[a]*v2i[-a]]^3*
          Scalar[epsilonMetricdelta[i, -a, -b]*n12i[a]*y2i[b]])/8 + 
        Scalar[n12i[a]*v2i[-a]]*((-3*Scalar[n12i[a]*v1i[-a]]^2*
            Scalar[epsilonMetricdelta[i, -a, -b]*n12i[a]*y2i[b]])/8 + 
          (-7/4 - gam)*Scalar[v1i[a]*v2i[-a]]*Scalar[
            epsilonMetricdelta[i, -a, -b]*n12i[a]*y2i[b]] + 
          (9/8 + gam/2)*Scalar[v2i[-a]*v2i[a]]*
           Scalar[epsilonMetricdelta[i, -a, -b]*n12i[a]*y2i[b]] + 
          Scalar[n12i[a]*v1i[-a]]*(Scalar[epsilonMetricdelta[i, -a, -b]*v1i[
                a]*y2i[b]]/4 + Scalar[epsilonMetricdelta[i, -a, -b]*v2i[a]*
               y2i[b]]/4)) + Scalar[n12i[a]*v2i[-a]]^2*
         ((-3*Scalar[n12i[a]*v1i[-a]]*Scalar[epsilonMetricdelta[i, -a, -b]*
              n12i[a]*y2i[b]])/8 + (13/8 + gam)*
           Scalar[epsilonMetricdelta[i, -a, -b]*v1i[a]*y2i[b]] + 
          (-13/8 - gam)*Scalar[epsilonMetricdelta[i, -a, -b]*v2i[a]*
             y2i[b]]) + Scalar[v1i[-a]*v1i[a]]*
         ((9/8 + gam/2)*Scalar[n12i[a]*v1i[-a]]*
           Scalar[epsilonMetricdelta[i, -a, -b]*n12i[a]*y2i[b]] + 
          (7/8 + gam/2)*Scalar[n12i[a]*v2i[-a]]*
           Scalar[epsilonMetricdelta[i, -a, -b]*n12i[a]*y2i[b]] + 
          (-5/8 - gam/2)*Scalar[epsilonMetricdelta[i, -a, -b]*v1i[a]*
             y2i[b]] + (-7/8 - gam/2)*Scalar[epsilonMetricdelta[i, -a, -b]*
             v2i[a]*y2i[b]]) + Scalar[v2i[-a]*v2i[a]]*
         ((7/8 + gam/2)*Scalar[n12i[a]*v1i[-a]]*
           Scalar[epsilonMetricdelta[i, -a, -b]*n12i[a]*y2i[b]] + 
          (-7/8 - gam/2)*Scalar[epsilonMetricdelta[i, -a, -b]*v1i[a]*
             y2i[b]] + (-5/8 - gam/2)*Scalar[epsilonMetricdelta[i, -a, -b]*
             v2i[a]*y2i[b]]) + Scalar[n12i[a]*v1i[-a]]^2*
         ((-13/8 - gam)*Scalar[epsilonMetricdelta[i, -a, -b]*v1i[a]*y2i[b]] + 
          (13/8 + gam)*Scalar[epsilonMetricdelta[i, -a, -b]*v2i[a]*y2i[b]]) + 
        Scalar[v1i[a]*v2i[-a]]*((-7/4 - gam)*Scalar[n12i[a]*v1i[-a]]*
           Scalar[epsilonMetricdelta[i, -a, -b]*n12i[a]*y2i[b]] + 
          (7/4 + gam)*Scalar[epsilonMetricdelta[i, -a, -b]*v1i[a]*y2i[b]] + 
          (7/4 + gam)*Scalar[epsilonMetricdelta[i, -a, -b]*v2i[a]*y2i[b]])))/
      r12[]) + al^2*Gt^2*
    ((m1^2*m2*((2*gam + (7*gam^2)/4 + (-10 + 16*be[2])/8)*
          Scalar[epsilonMetricdelta[i, -a, -b]*n12i[a]*v1i[b]] + 
         (-3*gam - (7*gam^2)/4 - be[2])*Scalar[epsilonMetricdelta[i, -a, -b]*
            n12i[a]*v2i[b]] + de[1]*(-Scalar[epsilonMetricdelta[i, -a, -b]*
              n12i[a]*v1i[b]] + Scalar[epsilonMetricdelta[i, -a, -b]*n12i[a]*
             v2i[b]])) + m1*m2^2*((5*gam + (7*gam^2)/4 + (28 + 8*be[1])/8)*
          Scalar[epsilonMetricdelta[i, -a, -b]*n12i[a]*v1i[b]] + 
         (-4*gam - (7*gam^2)/4 + (-14 - 8*be[1])/8)*
          Scalar[epsilonMetricdelta[i, -a, -b]*n12i[a]*v2i[b]] + 
         de[2]*(-Scalar[epsilonMetricdelta[i, -a, -b]*n12i[a]*v1i[b]] + 
           Scalar[epsilonMetricdelta[i, -a, -b]*n12i[a]*v2i[b]])))/r12[] + 
     (m1^2*m2*((-29/4 - 4*gam)*Scalar[n12i[a]*v1i[-a]]*
          Scalar[epsilonMetricdelta[i, -a, -b]*n12i[a]*y2i[b]] + 
         (2*gam + (18 - 16*be[2])/8)*Scalar[n12i[a]*v2i[-a]]*
          Scalar[epsilonMetricdelta[i, -a, -b]*n12i[a]*y2i[b]] + 
         (2*gam + (24 - 8*be[2])/8)*Scalar[epsilonMetricdelta[i, -a, -b]*
            v1i[a]*y2i[b]] + (-7/2 - 2*gam)*Scalar[
           epsilonMetricdelta[i, -a, -b]*v2i[a]*y2i[b]]) + 
       m1*m2^2*((2*gam + (18 - 16*be[1])/8)*Scalar[n12i[a]*v1i[-a]]*
          Scalar[epsilonMetricdelta[i, -a, -b]*n12i[a]*y2i[b]] + 
         (-29/4 - 4*gam)*Scalar[n12i[a]*v2i[-a]]*
          Scalar[epsilonMetricdelta[i, -a, -b]*n12i[a]*y2i[b]] + 
         (-7/2 - 2*gam)*Scalar[epsilonMetricdelta[i, -a, -b]*v1i[a]*y2i[b]] + 
         (2*gam + (24 - 8*be[1])/8)*Scalar[epsilonMetricdelta[i, -a, -b]*
            v2i[a]*y2i[b]]))/r12[]^2))/c^4



(* ::Text:: *)
(*Tidal contribution*)


Jifs[i_] = (al^2*dz*Gt^2*(2*m2^2*de[2]*\[Lambda][1, 0]*r12[]*
     Scalar[epsilonMetricdelta[i, -j, -k]*n12i[j]*v1i[k]] + 
    m2^2*de[2]*\[Lambda][1, 0]*(-8*Scalar[n12i[a]*v2i[-a]]*
       Scalar[epsilonMetricdelta[i, -j, -k]*n12i[j]*y2i[k]] - 
      2*Scalar[epsilonMetricdelta[i, -j, -k]*v1i[j]*y2i[k]]) + 
    m1^2*de[1]*\[Lambda][2, 0]*(-8*Scalar[n12i[a]*v1i[-a]]*
       Scalar[epsilonMetricdelta[i, -j, -k]*n12i[j]*y2i[k]] - 
      2*Scalar[epsilonMetricdelta[i, -j, -k]*v2i[j]*y2i[k]])))/
  (c^4*(1 - dz)*r12[]^4) + 
 (al^2*dz*Gt^2*(m2^2*de[2]*\[Lambda][1, 0]*
     (Scalar[epsilonMetricdelta[i, -j, -k]*n12i[j]*v1i[k]]*
       (-2*Scalar[n12i[a]*v1i[-a]]^2 + Scalar[v1i[-a]*v1i[a]] + 
        4*Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]] - 
        6*Scalar[n12i[a]*v2i[-a]]^2) + 14*Scalar[n12i[a]*v1i[-a]]^2*
       Scalar[epsilonMetricdelta[i, -j, -k]*n12i[j]*v2i[k]] - 
      4*Scalar[v1i[-a]*v1i[a]]*Scalar[epsilonMetricdelta[i, -j, -k]*n12i[j]*
         v2i[k]] + 18*Scalar[n12i[a]*v2i[-a]]^2*
       Scalar[epsilonMetricdelta[i, -j, -k]*n12i[j]*v2i[k]] + 
      8*Scalar[v1i[a]*v2i[-a]]*Scalar[epsilonMetricdelta[i, -j, -k]*n12i[j]*
         v2i[k]] - 4*Scalar[v2i[-a]*v2i[a]]*
       Scalar[epsilonMetricdelta[i, -j, -k]*n12i[j]*v2i[k]] + 
      Scalar[n12i[a]*v1i[-a]]*(-28*Scalar[n12i[a]*v2i[-a]]*
         Scalar[epsilonMetricdelta[i, -j, -k]*n12i[j]*v2i[k]] - 
        4*Scalar[epsilonMetricdelta[i, -j, -k]*v1i[j]*v2i[k]]) + 
      4*Scalar[n12i[a]*v2i[-a]]*Scalar[epsilonMetricdelta[i, -j, -k]*v1i[j]*
         v2i[k]]) + m1^2*de[1]*\[Lambda][2, 0]*
     (Scalar[epsilonMetricdelta[i, -j, -k]*n12i[j]*v1i[k]]*
       (-44*Scalar[n12i[a]*v1i[-a]]^2 + 12*Scalar[v1i[-a]*v1i[a]] + 
        88*Scalar[n12i[a]*v1i[-a]]*Scalar[n12i[a]*v2i[-a]] - 
        44*Scalar[n12i[a]*v2i[-a]]^2 - 24*Scalar[v1i[a]*v2i[-a]] + 
        12*Scalar[v2i[-a]*v2i[a]]) + 34*Scalar[n12i[a]*v1i[-a]]^2*
       Scalar[epsilonMetricdelta[i, -j, -k]*n12i[j]*v2i[k]] - 
      8*Scalar[v1i[-a]*v1i[a]]*Scalar[epsilonMetricdelta[i, -j, -k]*n12i[j]*
         v2i[k]] + 30*Scalar[n12i[a]*v2i[-a]]^2*
       Scalar[epsilonMetricdelta[i, -j, -k]*n12i[j]*v2i[k]] + 
      16*Scalar[v1i[a]*v2i[-a]]*Scalar[epsilonMetricdelta[i, -j, -k]*n12i[j]*
         v2i[k]] - 8*Scalar[v2i[-a]*v2i[a]]*
       Scalar[epsilonMetricdelta[i, -j, -k]*n12i[j]*v2i[k]] - 
      4*Scalar[n12i[a]*v2i[-a]]*Scalar[epsilonMetricdelta[i, -j, -k]*v1i[j]*
         v2i[k]] + Scalar[n12i[a]*v1i[-a]]*(-60*Scalar[n12i[a]*v2i[-a]]*
         Scalar[epsilonMetricdelta[i, -j, -k]*n12i[j]*v2i[k]] + 
        4*Scalar[epsilonMetricdelta[i, -j, -k]*v1i[j]*v2i[k]])) + 
    (m2^2*de[2]*\[Lambda][1, 0]*(84*Scalar[n12i[a]*v1i[-a]]^3*
         Scalar[epsilonMetricdelta[i, -j, -k]*n12i[j]*y2i[k]] - 
        72*Scalar[n12i[a]*v2i[-a]]^3*Scalar[epsilonMetricdelta[i, -j, -k]*
           n12i[j]*y2i[k]] + Scalar[n12i[a]*v2i[-a]]*
         (-88*Scalar[v1i[a]*v2i[-a]]*Scalar[epsilonMetricdelta[i, -j, -k]*
             n12i[j]*y2i[k]] + 40*Scalar[v2i[-a]*v2i[a]]*
           Scalar[epsilonMetricdelta[i, -j, -k]*n12i[j]*y2i[k]]) + 
        Scalar[n12i[a]*v1i[-a]]*(-44*Scalar[v1i[-a]*v1i[a]]*
           Scalar[epsilonMetricdelta[i, -j, -k]*n12i[j]*y2i[k]] + 
          252*Scalar[n12i[a]*v2i[-a]]^2*Scalar[epsilonMetricdelta[i, -j, -k]*
             n12i[j]*y2i[k]] + 88*Scalar[v1i[a]*v2i[-a]]*
           Scalar[epsilonMetricdelta[i, -j, -k]*n12i[j]*y2i[k]] - 
          44*Scalar[v2i[-a]*v2i[a]]*Scalar[epsilonMetricdelta[i, -j, -k]*
             n12i[j]*y2i[k]] + Scalar[n12i[a]*v2i[-a]]*
           (56*Scalar[epsilonMetricdelta[i, -j, -k]*v1i[j]*y2i[k]] - 
            60*Scalar[epsilonMetricdelta[i, -j, -k]*v2i[j]*y2i[k]])) + 
        Scalar[v1i[-a]*v1i[a]]*(44*Scalar[n12i[a]*v2i[-a]]*
           Scalar[epsilonMetricdelta[i, -j, -k]*n12i[j]*y2i[k]] + 
          7*Scalar[epsilonMetricdelta[i, -j, -k]*v1i[j]*y2i[k]] - 
          8*Scalar[epsilonMetricdelta[i, -j, -k]*v2i[j]*y2i[k]]) + 
        Scalar[v2i[-a]*v2i[a]]*(8*Scalar[epsilonMetricdelta[i, -j, -k]*v1i[j]*
             y2i[k]] - 8*Scalar[epsilonMetricdelta[i, -j, -k]*v2i[j]*
             y2i[k]]) + Scalar[v1i[a]*v2i[-a]]*
         (-16*Scalar[epsilonMetricdelta[i, -j, -k]*v1i[j]*y2i[k]] + 
          16*Scalar[epsilonMetricdelta[i, -j, -k]*v2i[j]*y2i[k]]) + 
        Scalar[n12i[a]*v2i[-a]]^2*(-28*Scalar[epsilonMetricdelta[i, -j, -k]*
             v1i[j]*y2i[k]] + 26*Scalar[epsilonMetricdelta[i, -j, -k]*v2i[j]*
             y2i[k]]) + Scalar[n12i[a]*v1i[-a]]^2*
         (-240*Scalar[n12i[a]*v2i[-a]]*Scalar[epsilonMetricdelta[i, -j, -k]*
             n12i[j]*y2i[k]] - 28*Scalar[epsilonMetricdelta[i, -j, -k]*v1i[j]*
             y2i[k]] + 30*Scalar[epsilonMetricdelta[i, -j, -k]*v2i[j]*
             y2i[k]])) + m1^2*de[1]*\[Lambda][2, 0]*
       (-72*Scalar[n12i[a]*v1i[-a]]^3*Scalar[epsilonMetricdelta[i, -j, -k]*
           n12i[j]*y2i[k]] + 84*Scalar[n12i[a]*v2i[-a]]^3*
         Scalar[epsilonMetricdelta[i, -j, -k]*n12i[j]*y2i[k]] + 
        Scalar[n12i[a]*v2i[-a]]*(88*Scalar[v1i[a]*v2i[-a]]*
           Scalar[epsilonMetricdelta[i, -j, -k]*n12i[j]*y2i[k]] - 
          44*Scalar[v2i[-a]*v2i[a]]*Scalar[epsilonMetricdelta[i, -j, -k]*
             n12i[j]*y2i[k]]) + Scalar[n12i[a]*v1i[-a]]^2*
         (252*Scalar[n12i[a]*v2i[-a]]*Scalar[epsilonMetricdelta[i, -j, -k]*
             n12i[j]*y2i[k]] + 26*Scalar[epsilonMetricdelta[i, -j, -k]*v1i[j]*
             y2i[k]] - 28*Scalar[epsilonMetricdelta[i, -j, -k]*v2i[j]*
             y2i[k]]) + Scalar[n12i[a]*v2i[-a]]^2*
         (30*Scalar[epsilonMetricdelta[i, -j, -k]*v1i[j]*y2i[k]] - 
          28*Scalar[epsilonMetricdelta[i, -j, -k]*v2i[j]*y2i[k]]) + 
        Scalar[v1i[a]*v2i[-a]]*(16*Scalar[epsilonMetricdelta[i, -j, -k]*
             v1i[j]*y2i[k]] - 16*Scalar[epsilonMetricdelta[i, -j, -k]*v2i[j]*
             y2i[k]]) + Scalar[v2i[-a]*v2i[a]]*
         (-8*Scalar[epsilonMetricdelta[i, -j, -k]*v1i[j]*y2i[k]] + 
          7*Scalar[epsilonMetricdelta[i, -j, -k]*v2i[j]*y2i[k]]) + 
        Scalar[v1i[-a]*v1i[a]]*(-44*Scalar[n12i[a]*v2i[-a]]*
           Scalar[epsilonMetricdelta[i, -j, -k]*n12i[j]*y2i[k]] - 
          8*Scalar[epsilonMetricdelta[i, -j, -k]*v1i[j]*y2i[k]] + 
          8*Scalar[epsilonMetricdelta[i, -j, -k]*v2i[j]*y2i[k]]) + 
        Scalar[n12i[a]*v1i[-a]]*(40*Scalar[v1i[-a]*v1i[a]]*
           Scalar[epsilonMetricdelta[i, -j, -k]*n12i[j]*y2i[k]] - 
          240*Scalar[n12i[a]*v2i[-a]]^2*Scalar[epsilonMetricdelta[i, -j, -k]*
             n12i[j]*y2i[k]] - 88*Scalar[v1i[a]*v2i[-a]]*
           Scalar[epsilonMetricdelta[i, -j, -k]*n12i[j]*y2i[k]] + 
          44*Scalar[v2i[-a]*v2i[a]]*Scalar[epsilonMetricdelta[i, -j, -k]*
             n12i[j]*y2i[k]] + Scalar[n12i[a]*v2i[-a]]*
           (-60*Scalar[epsilonMetricdelta[i, -j, -k]*v1i[j]*y2i[k]] + 
            56*Scalar[epsilonMetricdelta[i, -j, -k]*v2i[j]*y2i[k]]))))/
     r12[] + al*Gt*((m1^2*m2*de[1]*\[Lambda][2, 0]*
         (-4*Scalar[epsilonMetricdelta[i, -j, -k]*n12i[j]*v1i[k]] + 
          (-9 - 8*gam - (8*be[1])/gam)*Scalar[epsilonMetricdelta[i, -j, -k]*
             n12i[j]*v2i[k]]) + m1*m2^2*de[2]*\[Lambda][1, 0]*
         ((36 + 24*gam + (32*be[2])/gam)*Scalar[epsilonMetricdelta[i, -j, -k]*
             n12i[j]*v1i[k]] + (-27 - 16*gam - (8*be[2])/gam)*
           Scalar[epsilonMetricdelta[i, -j, -k]*n12i[j]*v2i[k]]) + 
        m1^3*((dz*phiz*de[1]*\[Lambda][2, 1]*(1 - 2*s[1, 1])*
            ((4 + 2*gam)*Scalar[epsilonMetricdelta[i, -j, -k]*n12i[j]*
                v1i[k]] + (-2 - gam)*Scalar[epsilonMetricdelta[i, -j, -k]*
                n12i[j]*v2i[k]]))/(1 - dz) + de[1]*\[Lambda][2, 0]*
           ((34 + 25*gam)*Scalar[epsilonMetricdelta[i, -j, -k]*n12i[j]*v1i[
                k]] + (-26 - (37*gam)/2)*Scalar[epsilonMetricdelta[i, -j, 
                -k]*n12i[j]*v2i[k]] + (1 - 2*s[1, 1])*
             ((-8 - 4*gam)*la[1]*Scalar[epsilonMetricdelta[i, -j, -k]*n12i[j]*
                 v1i[k]] + (4 + 2*gam)*la[1]*Scalar[epsilonMetricdelta[i, -j, 
                  -k]*n12i[j]*v2i[k]]) + (dz*(1 - 2*s[1, 1])*
              ((10 + 5*gam + (-8 - 4*gam)*la[1])*Scalar[epsilonMetricdelta[i, 
                   -j, -k]*n12i[j]*v1i[k]] + (-5 - (5*gam)/2 + (4 + 2*gam)*
                  la[1])*Scalar[epsilonMetricdelta[i, -j, -k]*n12i[j]*
                  v2i[k]]))/(1 - dz))) + 
        m2^3*((dz*phiz*de[2]*\[Lambda][1, 1]*(1 - 2*s[2, 1])*
            ((4 + 2*gam)*Scalar[epsilonMetricdelta[i, -j, -k]*n12i[j]*
                v1i[k]] + (-2 - gam)*Scalar[epsilonMetricdelta[i, -j, -k]*
                n12i[j]*v2i[k]]))/(1 - dz) + de[2]*\[Lambda][1, 0]*
           ((2 + gam)*Scalar[epsilonMetricdelta[i, -j, -k]*n12i[j]*v1i[k]] + 
            (-16 - (21*gam)/2)*Scalar[epsilonMetricdelta[i, -j, -k]*n12i[
                j]*v2i[k]] + (1 - 2*s[2, 1])*((-8 - 4*gam)*la[1]*Scalar[
                epsilonMetricdelta[i, -j, -k]*n12i[j]*v1i[k]] + 
              (4 + 2*gam)*la[1]*Scalar[epsilonMetricdelta[i, -j, -k]*n12i[j]*
                 v2i[k]]) + (dz*(1 - 2*s[2, 1])*((10 + 5*gam + (-8 - 4*gam)*
                  la[1])*Scalar[epsilonMetricdelta[i, -j, -k]*n12i[j]*
                  v1i[k]] + (-5 - (5*gam)/2 + (4 + 2*gam)*la[1])*
                Scalar[epsilonMetricdelta[i, -j, -k]*n12i[j]*v2i[k]]))/
             (1 - dz))))/r12[] + 
      (m1^2*m2*de[1]*\[Lambda][2, 0]*((-55 - 40*gam - (120*be[1])/gam)*
           Scalar[n12i[a]*v1i[-a]]*Scalar[epsilonMetricdelta[i, -j, -k]*
             n12i[j]*y2i[k]] + (111 + 56*gam + (40*be[1])/gam)*
           Scalar[n12i[a]*v2i[-a]]*Scalar[epsilonMetricdelta[i, -j, -k]*
             n12i[j]*y2i[k]] + (31 + 16*gam + (8*be[1])/gam)*
           Scalar[epsilonMetricdelta[i, -j, -k]*v1i[j]*y2i[k]] + 
          (-27 - 16*gam - (24*be[1])/gam)*Scalar[epsilonMetricdelta[i, -j, 
              -k]*v2i[j]*y2i[k]]) + m1*m2^2*de[2]*\[Lambda][1, 0]*
         ((111 + 56*gam + (40*be[2])/gam)*Scalar[n12i[a]*v1i[-a]]*
           Scalar[epsilonMetricdelta[i, -j, -k]*n12i[j]*y2i[k]] + 
          (-55 - 40*gam - (120*be[2])/gam)*Scalar[n12i[a]*v2i[-a]]*
           Scalar[epsilonMetricdelta[i, -j, -k]*n12i[j]*y2i[k]] + 
          (-27 - 16*gam - (24*be[2])/gam)*Scalar[epsilonMetricdelta[i, -j, 
              -k]*v1i[j]*y2i[k]] + (31 + 16*gam + (8*be[2])/gam)*
           Scalar[epsilonMetricdelta[i, -j, -k]*v2i[j]*y2i[k]]) + 
        m1^3*((dz*phiz*de[1]*\[Lambda][2, 1]*(1 - 2*s[1, 1])*
            ((-10 - 5*gam)*Scalar[n12i[a]*v1i[-a]]*Scalar[epsilonMetricdelta[
                 i, -j, -k]*n12i[j]*y2i[k]] + (-10 - 5*gam)*Scalar[n12i[a]*
                v2i[-a]]*Scalar[epsilonMetricdelta[i, -j, -k]*n12i[j]*
                y2i[k]] + (-2 - gam)*Scalar[epsilonMetricdelta[i, -j, -k]*
                v1i[j]*y2i[k]] + (-2 - gam)*Scalar[epsilonMetricdelta[i, -j, 
                 -k]*v2i[j]*y2i[k]]))/(1 - dz) + de[1]*\[Lambda][2, 0]*
           ((88 + (127*gam)/2)*Scalar[n12i[a]*v1i[-a]]*
             Scalar[epsilonMetricdelta[i, -j, -k]*n12i[j]*y2i[k]] + 
            (-22 - (65*gam)/2)*Scalar[n12i[a]*v2i[-a]]*
             Scalar[epsilonMetricdelta[i, -j, -k]*n12i[j]*y2i[k]] + 
            (-18 - (29*gam)/2)*Scalar[epsilonMetricdelta[i, -j, -k]*v1i[j]*
               y2i[k]] + (24 + (35*gam)/2)*Scalar[epsilonMetricdelta[i, -j, 
                -k]*v2i[j]*y2i[k]] + (1 - 2*s[1, 1])*
             ((20 + 10*gam)*la[1]*Scalar[n12i[a]*v1i[-a]]*Scalar[
                epsilonMetricdelta[i, -j, -k]*n12i[j]*y2i[k]] + 
              (20 + 10*gam)*la[1]*Scalar[n12i[a]*v2i[-a]]*Scalar[
                epsilonMetricdelta[i, -j, -k]*n12i[j]*y2i[k]] + 
              (4 + 2*gam)*la[1]*Scalar[epsilonMetricdelta[i, -j, -k]*v1i[j]*
                 y2i[k]] + (4 + 2*gam)*la[1]*Scalar[epsilonMetricdelta[i, -j, 
                  -k]*v2i[j]*y2i[k]]) + (dz*(1 - 2*s[1, 1])*
              ((-25 - (25*gam)/2 + (20 + 10*gam)*la[1])*Scalar[n12i[a]*
                  v1i[-a]]*Scalar[epsilonMetricdelta[i, -j, -k]*n12i[j]*
                  y2i[k]] + (-25 - (25*gam)/2 + (20 + 10*gam)*la[1])*
                Scalar[n12i[a]*v2i[-a]]*Scalar[epsilonMetricdelta[i, -j, -k]*
                  n12i[j]*y2i[k]] + (-5 - (5*gam)/2 + (4 + 2*gam)*la[1])*
                Scalar[epsilonMetricdelta[i, -j, -k]*v1i[j]*y2i[k]] + 
               (-5 - (5*gam)/2 + (4 + 2*gam)*la[1])*Scalar[epsilonMetricdelta[
                   i, -j, -k]*v2i[j]*y2i[k]]))/(1 - dz))) + 
        m2^3*((dz*phiz*de[2]*\[Lambda][1, 1]*(1 - 2*s[2, 1])*
            ((-10 - 5*gam)*Scalar[n12i[a]*v1i[-a]]*Scalar[epsilonMetricdelta[
                 i, -j, -k]*n12i[j]*y2i[k]] + (-10 - 5*gam)*Scalar[n12i[a]*
                v2i[-a]]*Scalar[epsilonMetricdelta[i, -j, -k]*n12i[j]*
                y2i[k]] + (-2 - gam)*Scalar[epsilonMetricdelta[i, -j, -k]*
                v1i[j]*y2i[k]] + (-2 - gam)*Scalar[epsilonMetricdelta[i, -j, 
                 -k]*v2i[j]*y2i[k]]))/(1 - dz) + de[2]*\[Lambda][1, 0]*
           ((-22 - (65*gam)/2)*Scalar[n12i[a]*v1i[-a]]*
             Scalar[epsilonMetricdelta[i, -j, -k]*n12i[j]*y2i[k]] + 
            (88 + (127*gam)/2)*Scalar[n12i[a]*v2i[-a]]*
             Scalar[epsilonMetricdelta[i, -j, -k]*n12i[j]*y2i[k]] + 
            (24 + (35*gam)/2)*Scalar[epsilonMetricdelta[i, -j, -k]*v1i[j]*y2i[
                k]] + (-18 - (29*gam)/2)*Scalar[epsilonMetricdelta[i, -j, 
                -k]*v2i[j]*y2i[k]] + (1 - 2*s[2, 1])*
             ((20 + 10*gam)*la[1]*Scalar[n12i[a]*v1i[-a]]*Scalar[
                epsilonMetricdelta[i, -j, -k]*n12i[j]*y2i[k]] + 
              (20 + 10*gam)*la[1]*Scalar[n12i[a]*v2i[-a]]*Scalar[
                epsilonMetricdelta[i, -j, -k]*n12i[j]*y2i[k]] + 
              (4 + 2*gam)*la[1]*Scalar[epsilonMetricdelta[i, -j, -k]*v1i[j]*
                 y2i[k]] + (4 + 2*gam)*la[1]*Scalar[epsilonMetricdelta[i, -j, 
                  -k]*v2i[j]*y2i[k]]) + (dz*(1 - 2*s[2, 1])*
              ((-25 - (25*gam)/2 + (20 + 10*gam)*la[1])*Scalar[n12i[a]*
                  v1i[-a]]*Scalar[epsilonMetricdelta[i, -j, -k]*n12i[j]*
                  y2i[k]] + (-25 - (25*gam)/2 + (20 + 10*gam)*la[1])*
                Scalar[n12i[a]*v2i[-a]]*Scalar[epsilonMetricdelta[i, -j, -k]*
                  n12i[j]*y2i[k]] + (-5 - (5*gam)/2 + (4 + 2*gam)*la[1])*
                Scalar[epsilonMetricdelta[i, -j, -k]*v1i[j]*y2i[k]] + 
               (-5 - (5*gam)/2 + (4 + 2*gam)*la[1])*Scalar[epsilonMetricdelta[
                   i, -j, -k]*v2i[j]*y2i[k]]))/(1 - dz))))/r12[]^2)))/
  (c^6*(1 - dz)*r12[]^3)



(* ::Subsection::Closed:: *)
(*In the CM frame*)


(* ::Text:: *)
(*Point-particle contribution, Eqs. (4.2) of [ https://doi.org/10.1103/PhysRevD.99.044047 ] *)


JiCMpp[i_] = mtot*\[Nu]*rCM[]*(1 + ((al*Gt*mtot*(3 + 2*gam + \[Nu]))/rCM[] + 
    ((1 - 3*\[Nu])*Scalar[vCMi[-a]*vCMi[a]])/2)/c^2 + 
  ((al^2*Gt^2*mtot^2*(14 + 4*beplus - 4*deplus + 20*gam + 7*gam^2 - 
       4*beminus*\[Delta] - 4*deminus*\[Delta] - 41*\[Nu] + 4*beplus*\[Nu] - 
       24*gam*\[Nu] + 4*beminus*\[Delta]*\[Nu] + 4*\[Nu]^2))/(4*rCM[]^2) + 
    (3*(1 - 7*\[Nu] + 13*\[Nu]^2)*Scalar[vCMi[-a]*vCMi[a]]^2)/8 + 
    (al*Gt*mtot*(-1/2*(\[Nu]*(2 + 2*gam + 5*\[Nu])*Scalar[nCMi[a]*vCMi[-a]]^
          2) + ((7 + 4*gam - 10*\[Nu] - 8*gam*\[Nu] - 9*\[Nu]^2)*
         Scalar[vCMi[-a]*vCMi[a]])/2))/rCM[])/c^4)*
 Scalar[epsilonMetricdelta[i, -a, -b]*nCMi[a]*vCMi[b]]



(* ::Text:: *)
(*Tidal contribution, Eqs. (54) and (55)*)


JiCMfs[i_] = (al^2*dz*Gt^2*mtot^2*\[Nu]*Scalar[epsilonMetricdelta[i, -a, -b]*nCMi[a]*
    vCMi[b]]*((-(\[Delta]*\[Lambda]minus[0]) + 
     (1 - 2*\[Nu])*\[Lambda]plus[0])/c^4 + 
   (Scalar[vCMi[-a]*vCMi[a]]*((\[Delta]*(11 + 6*\[Nu])*\[Lambda]minus[0])/2 + 
       ((13 - 8*\[Nu] + 18*\[Nu]^2)*\[Lambda]plus[0])/2) + 
     Scalar[nCMi[a]*vCMi[-a]]^2*(-(\[Delta]*(21 + 8*\[Nu])*
         \[Lambda]minus[0]) + (-23 - 6*\[Nu] + 20*\[Nu]^2)*
        \[Lambda]plus[0]) + 
     (al*Gt*mtot*(-1/2*((6*gam*\[Delta] + gam^2*\[Delta] + 48*beminus*\[Nu] + 
            16*beplus*\[Delta]*\[Nu] + 4*gam*\[Delta]*\[Nu] + 
            3*gam^2*\[Delta]*\[Nu])*\[Lambda]minus[0])/gam + 
        (5*\[Delta]*(-1 + \[Nu])*\[CapitalLambda]minus[0])/2 + 
        phiz*\[Delta]*(-1 + \[Nu])*\[CapitalLambda]minus[1] + 
        ((-2*gam + gam^2 + 48*beplus*\[Nu] + 156*gam*\[Nu] + 99*gam^2*\[Nu] + 
           16*beminus*\[Delta]*\[Nu] - 8*gam*\[Nu]^2)*\[Lambda]plus[0])/
         (2*gam) - (5*(-1 + \[Nu])*\[CapitalLambda]plus[0])/2 + 
        la[1]*(-2*\[Delta]*(-1 + \[Nu])*\[CapitalLambda]minus[0] + 
          2*(-1 + \[Nu])*\[CapitalLambda]plus[0]) + 
        ((1 - dz)*la[1]*(-2*\[Delta]*(-1 + \[Nu])*\[CapitalLambda]minus[0] + 
           2*(-1 + \[Nu])*\[CapitalLambda]plus[0]))/dz - 
        phiz*(-1 + \[Nu])*\[CapitalLambda]plus[1]))/rCM[])/c^6))/
 ((1 - dz)*rCM[]^3)



(* ::Section::Closed:: *)
(*Relative acceleration in EsGB gravity in the CM frame*)


(* ::Text:: *)
(*Tidal contribution ( the leading and next-to-leading order parts are displayed in Eqs. (61) )*)


aiCMEsGBfs[i_] = (G12^2*((mtotEsGB*((-9 + (9/2 - (9*\[Delta])/2)/\[Nu])*de[2]*
        \[Mu]EsGB[1, 0] + (-9 + (9/2 + (9*\[Delta])/2)/\[Nu])*
        de[1]*\[Mu]EsGB[2, 0])*nCMi[i])/rCM[]^7 + 
    (mtot*((-2 + (1 - \[Delta])/\[Nu])*de[2]*
        \[Lambda]EsGB[1, 0] + (-2 + (1 + \[Delta])/\[Nu])*de[1]*
        \[Lambda]EsGB[2, 0])*nCMi[i])/rCM[]^5))/c^2 + 
 (G12^2*mtot*nCMi[i]*
   (cEsGB[2, 0]*((2 + gam12)^2*
       (9/4 + (-9/8 - (9*\[Delta])/8)/\[Nu]) + 
      (2 + gam12)^2*\[Alpha]0^2*
       (-9/4 + (9/8 + (9*\[Delta])/8)/\[Nu])*\[Alpha]0[1]^2 + 
      \[Alpha]0^2*
       (9 + (-9/2 - (9*\[Delta])/2)/\[Nu])*de[1]) + 
    cEsGB[1, 0]*((2 + gam12)^2*
       (9/4 + (-9/8 + (9*\[Delta])/8)/\[Nu]) + 
      (2 + gam12)^2*\[Alpha]0^2*
       (-9/4 + (9/8 - (9*\[Delta])/8)/\[Nu])*\[Alpha]0[2]^2 + 
      \[Alpha]0^2*
       (9 + (-9/2 + (9*\[Delta])/2)/\[Nu])*de[2]) + 
    ((2 + gam12)^2*(9/2 + (-9/4 + (9*\[Delta])/4)/\[Nu])*
       \[Alpha]0[2] + (2 + gam12)^2*\[Alpha]0*
       (9/2 + (-9/4 + (9*\[Delta])/4)/\[Nu])*\[Alpha]0[2]^2 + 
      \[Alpha]0*(-18 + (9 - 9*\[Delta])/
         \[Nu])*de[2])*\[Nu]EsGB[1, 0] + 
    ((2 + gam12)^2*(9/2 + (-9/4 - (9*\[Delta])/4)/\[Nu])*
       \[Alpha]0[1] + (2 + gam12)^2*\[Alpha]0*
       (9/2 + (-9/4 - (9*\[Delta])/4)/\[Nu])*\[Alpha]0[1]^2 + 
      \[Alpha]0*(-18 + (9 + 9*\[Delta])/
         \[Nu])*de[1])*\[Nu]EsGB[2, 0]))/rCM[]^7 + 
 ((G12^3*mtot^2*
     ((((-56 - 31*gam12)/8 + ((56 + 31*gam12)*\[Delta])/8)/
         \[Nu] + (13*\[Nu])/2 - (5*\[Delta]*
          (-2*gam12 + 3*gam12^2 + 16*be[2]))/(8*gam12) + 
        (102*gam12 + 77*gam12^2 + 80*be[2])/(8*gam12))*de[2]*
       \[Lambda]EsGB[1, 0] + (2 + gam12)*(15/8 - (5*\[Delta])/
         8 + (-5/8 + (5*\[Delta])/8)/\[Nu])*\[Alpha]0[2]*de[2]*
       \[Lambda]EsGB[1, 1] + 
      (((-56 - 31*gam12)/8 + ((-56 - 31*gam12)*\[Delta])/8)/
         \[Nu] + (13*\[Nu])/2 + (5*\[Delta]*
          (-2*gam12 + 3*gam12^2 + 16*be[1]))/(8*gam12) + 
        (102*gam12 + 77*gam12^2 + 80*be[1])/(8*gam12))*de[1]*
       \[Lambda]EsGB[2, 0] + (2 + gam12)*(15/8 + (5*\[Delta])/
         8 + (-5/8 - (5*\[Delta])/8)/\[Nu])*\[Alpha]0[1]*de[1]*
       \[Lambda]EsGB[2, 1])*nCMi[i])/rCM[]^6 + 
   (G12^2*mtot*(nCMi[i]*(de[1]*\[Lambda]EsGB[2, 0]*
         ((3 + (-3/2 - (3*\[Delta])/2)/\[Nu] + 6*\[Nu])*
           Scalar[nCMi[a]*vCMi[-a]]^2 + (7/2 + (5*\[Delta])/
             2 + (-1/2 - \[Delta]/2)/\[Nu] - 6*\[Nu])*
           Scalar[vCMi[-a]*vCMi[a]]) + de[2]*\[Lambda]EsGB[1, 0]*
         ((3 + (-3/2 + (3*\[Delta])/2)/\[Nu] + 6*\[Nu])*
           Scalar[nCMi[a]*vCMi[-a]]^2 + (7/2 - (5*\[Delta])/
             2 + (-1/2 + \[Delta]/2)/\[Nu] - 6*\[Nu])*
           Scalar[vCMi[-a]*vCMi[a]])) + 
      ((1 - \[Delta] - 4*\[Nu])*de[2]*\[Lambda]EsGB[1, 0]*
         Scalar[nCMi[a]*vCMi[-a]] + (1 + \[Delta] - 4*\[Nu])*
         de[1]*\[Lambda]EsGB[2, 0]*Scalar[nCMi[a]*vCMi[-a]])*vCMi[i]))/rCM[]^5)/
  c^4 + 
 ((G12^3*mtot^2*(nCMi[i]*((2 + gam12)*\[Alpha]0[2]*de[2]*\[Lambda]EsGB[1, 1]*
         ((-7/16 - (21*\[Delta])/16 + 
            (7/8 - (7*\[Delta])/8)/\[Nu] - (105*\[Nu])/16 + 
            (35*\[Delta]*\[Nu])/16)*Scalar[nCMi[a]*vCMi[-a]]^
            2 + (-3 + (9*\[Delta])/4 + 
            (3/8 - (3*\[Delta])/8)/\[Nu] + (45*\[Nu])/8 - 
            (15*\[Delta]*\[Nu])/8)*Scalar[vCMi[-a]*vCMi[a]]) + 
        (2 + gam12)*\[Alpha]0[1]*de[1]*\[Lambda]EsGB[2, 1]*
         ((-7/16 + (21*\[Delta])/16 + 
            (7/8 + (7*\[Delta])/8)/\[Nu] - (105*\[Nu])/16 - 
            (35*\[Delta]*\[Nu])/16)*Scalar[nCMi[a]*vCMi[-a]]^
            2 + (-3 - (9*\[Delta])/4 + 
            (3/8 + (3*\[Delta])/8)/\[Nu] + (45*\[Nu])/8 + 
            (15*\[Delta]*\[Nu])/8)*Scalar[vCMi[-a]*vCMi[a]]) + 
        de[1]*\[Lambda]EsGB[2, 0]*
         ((((32 + 25*gam12)/8 + ((32 + 25*gam12)*\[Delta])/8)/
             \[Nu] + (83*\[Nu]^2)/4 - (\[Delta]*\[Nu]*
              (204*gam12 + 105*gam12^2 + 560*be[1]))/(16*gam12) + 
            (3*\[Nu]*(888*gam12 + 695*gam12^2 + 560*be[1]))/(16*gam12) - 
            (\[Delta]*(1114*gam12 + 1265*gam12^2 + 1120*
                be[1]))/(16*gam12) - (1242*gam12 + 1365*gam12^2 + 1120*be[1])/
             (16*gam12))*Scalar[nCMi[a]*vCMi[-a]]^2 + 
          (((8 + 5*gam12)/8 + ((8 + 5*gam12)*\[Delta])/8)/
             \[Nu] - (7*\[Nu]^2)/2 - (51*gam12 + gam12^2 - 20*be[1])/
             (4*gam12) + (15*\[Delta]*\[Nu]*(4*gam12 + 3*
                gam12^2 + 16*be[1]))/(8*gam12) + (\[Delta]*
              (-43*gam12 + 4*gam12^2 + 20*be[1]))/(4*gam12) + 
            (\[Nu]*(160*gam12 + 59*gam12^2 + 80*be[1]))/(8*gam12))*
           Scalar[vCMi[-a]*vCMi[a]]) + de[2]*\[Lambda]EsGB[1, 0]*
         ((((32 + 25*gam12)/8 + ((-32 - 25*gam12)*\[Delta])/8)/
             \[Nu] + (83*\[Nu]^2)/4 + (\[Delta]*\[Nu]*
              (204*gam12 + 105*gam12^2 + 560*be[2]))/(16*gam12) + 
            (3*\[Nu]*(888*gam12 + 695*gam12^2 + 560*be[2]))/(16*gam12) + 
            (\[Delta]*(1114*gam12 + 1265*gam12^2 + 1120*
                be[2]))/(16*gam12) - (1242*gam12 + 1365*gam12^2 + 1120*be[2])/
             (16*gam12))*Scalar[nCMi[a]*vCMi[-a]]^2 + 
          (((8 + 5*gam12)/8 + ((-8 - 5*gam12)*\[Delta])/8)/
             \[Nu] - (7*\[Nu]^2)/2 - (51*gam12 + gam12^2 - 20*be[2])/
             (4*gam12) - (15*\[Delta]*\[Nu]*(4*gam12 + 3*
                gam12^2 + 16*be[2]))/(8*gam12) - (\[Delta]*
              (-43*gam12 + 4*gam12^2 + 20*be[2]))/(4*gam12) + 
            (\[Nu]*(160*gam12 + 59*gam12^2 + 80*be[2]))/(8*gam12))*
           Scalar[vCMi[-a]*vCMi[a]])) + 
      ((-13*\[Nu]^2 + (116*gam12 + 107*gam12^2 + 40*be[2])/(4*gam12) - 
          (\[Delta]*(116*gam12 + 107*gam12^2 + 40*be[2]))/
           (4*gam12) - (\[Delta]*\[Nu]*(32*gam12 + 
             15*gam12^2 + 80*be[2]))/(4*gam12) - 
          (\[Nu]*(276*gam12 + 199*gam12^2 + 80*be[2]))/(4*gam12))*de[2]*
         \[Lambda]EsGB[1, 0]*Scalar[nCMi[a]*vCMi[-a]] + 
        (2 + gam12)*(-5/4 + (5*\[Delta])/4 + (15*\[Nu])/4 - 
          (5*\[Delta]*\[Nu])/4)*\[Alpha]0[2]*de[2]*
         \[Lambda]EsGB[1, 1]*Scalar[nCMi[a]*vCMi[-a]] + 
        (-13*\[Nu]^2 + (116*gam12 + 107*gam12^2 + 40*be[1])/(4*gam12) + 
          (\[Delta]*(116*gam12 + 107*gam12^2 + 40*be[1]))/
           (4*gam12) + (\[Delta]*\[Nu]*(32*gam12 + 
             15*gam12^2 + 80*be[1]))/(4*gam12) - 
          (\[Nu]*(276*gam12 + 199*gam12^2 + 80*be[1]))/(4*gam12))*de[1]*
         \[Lambda]EsGB[2, 0]*Scalar[nCMi[a]*vCMi[-a]] + 
        (2 + gam12)*(-5/4 - (5*\[Delta])/4 + (15*\[Nu])/4 + 
          (5*\[Delta]*\[Nu])/4)*\[Alpha]0[1]*de[1]*
         \[Lambda]EsGB[2, 1]*Scalar[nCMi[a]*vCMi[-a]])*vCMi[i]))/rCM[]^6 + 
   (G12^2*mtot*(nCMi[i]*(de[1]*\[Lambda]EsGB[2, 0]*
         ((84 + 84*\[Delta] - 6*\[Nu] - 
            6*\[Delta]*\[Nu] + 36*\[Nu]^2)*
           Scalar[nCMi[a]*vCMi[-a]]^4 + 
          (-261/4 - (261*\[Delta])/4 + (9*\[Nu])/2 + 
            (9*\[Delta]*\[Nu])/2 - 24*\[Nu]^2)*
           Scalar[nCMi[a]*vCMi[-a]]^2*Scalar[vCMi[-a]*vCMi[a]] + 
          (53/8 + (53*\[Delta])/8 - (11*\[Nu])/2 - 
            (7*\[Delta]*\[Nu])/2 + 8*\[Nu]^2)*
           Scalar[vCMi[-a]*vCMi[a]]^2) + de[2]*\[Lambda]EsGB[1, 0]*
         ((84 - 84*\[Delta] - 6*\[Nu] + 
            6*\[Delta]*\[Nu] + 36*\[Nu]^2)*
           Scalar[nCMi[a]*vCMi[-a]]^4 + 
          (-261/4 + (261*\[Delta])/4 + (9*\[Nu])/2 - 
            (9*\[Delta]*\[Nu])/2 - 24*\[Nu]^2)*
           Scalar[nCMi[a]*vCMi[-a]]^2*Scalar[vCMi[-a]*vCMi[a]] + 
          (53/8 - (53*\[Delta])/8 - (11*\[Nu])/2 + 
            (7*\[Delta]*\[Nu])/2 + 8*\[Nu]^2)*
           Scalar[vCMi[-a]*vCMi[a]]^2)) + 
      (de[1]*\[Lambda]EsGB[2, 0]*((-69/2 - (69*\[Delta])/2 + 
            3*\[Nu] + 3*\[Delta]*\[Nu] - 12*\[Nu]^2)*
           Scalar[nCMi[a]*vCMi[-a]]^3 + (17 + 17*\[Delta] + 
            \[Nu] - \[Delta]*\[Nu] + 4*\[Nu]^2)*
           Scalar[nCMi[a]*vCMi[-a]]*Scalar[vCMi[-a]*vCMi[a]]) + 
        de[2]*\[Lambda]EsGB[1, 0]*((-69/2 + (69*\[Delta])/2 + 
            3*\[Nu] - 3*\[Delta]*\[Nu] - 12*\[Nu]^2)*
           Scalar[nCMi[a]*vCMi[-a]]^3 + (17 - 17*\[Delta] + 
            \[Nu] + \[Delta]*\[Nu] + 4*\[Nu]^2)*
           Scalar[nCMi[a]*vCMi[-a]]*Scalar[vCMi[-a]*vCMi[a]]))*vCMi[i]))/
    rCM[]^5 + (G12^4*mtot^3*nCMi[i]*
     ((2 + gam12)*\[Alpha]0[2]*(((34 + 19*gam12)/8 + 
          ((-34 - 19*gam12)*\[Delta])/8)/\[Nu] + 
        2*\[Delta]*\[Nu] + 
        (3*\[Nu]*(-8*gam12 + 3*gam12^2 + 24*be[2]))/(4*gam12) + 
        (\[Delta]*(9*gam12 + 14*gam12^2 + 36*be[2]))/
         (4*gam12) - (43*gam12 + 33*gam12^2 + 36*be[2])/(4*gam12))*de[2]*
       \[Lambda]EsGB[1, 1] + (2 + gam12)^2*(-3/4 + (3*\[Delta])/
         8 + (3/16 - (3*\[Delta])/16)/\[Nu] + (3*\[Nu])/8)*
       \[Alpha]0[2]^2*de[2]*\[Lambda]EsGB[1, 2] + (2 + gam12)*\[Alpha]0[1]*
       (((34 + 19*gam12)/8 + ((34 + 19*gam12)*\[Delta])/8)/
         \[Nu] - 2*\[Delta]*\[Nu] + 
        (3*\[Nu]*(-8*gam12 + 3*gam12^2 + 24*be[1]))/(4*gam12) - 
        (\[Delta]*(9*gam12 + 14*gam12^2 + 36*be[1]))/
         (4*gam12) - (43*gam12 + 33*gam12^2 + 36*be[1])/(4*gam12))*de[1]*
       \[Lambda]EsGB[2, 1] + (2 + gam12)^2*(-3/4 - (3*\[Delta])/
         8 + (3/16 + (3*\[Delta])/16)/\[Nu] + (3*\[Nu])/8)*
       \[Alpha]0[1]^2*de[1]*\[Lambda]EsGB[2, 2] + de[1]*\[Lambda]EsGB[2, 0]*
       ((2 + gam12)^2*(-3 - (3*\[Delta])/2 + 
          (3/4 + (3*\[Delta])/4)/\[Nu] + (3*\[Nu])/2)*
         \[Alpha]0[1]^2 + (3*(2 + gam12)^2*(-4 + 3*gam12)*\[Nu]*\[Alpha]0[2]^2)/
         (10*gam12) + ((432 + 476*gam12 + 131*gam12^2 - 8*be[2])/16 + 
          (\[Delta]*(432 + 476*gam12 + 131*gam12^2 - 8*be[2]))/
           16)/\[Nu] - (\[Delta]*(-334*gam12 + 14*gam12^2 + 
           69*gam12^3 + 48*zeta12 + 752*be[1] + 300*gam12*be[1] - 
           92*gam12*be[2]))/(8*gam12) - (49*gam12 + 245*gam12^2 + 
          100*gam12^3 + 24*zeta12 + 376*be[1] + 150*gam12*be[1] - 
          50*gam12*be[2])/(4*gam12) - (\[Delta]*\[Nu]*
          (11*gam12 + 12*gam12^2 + 64*be[1] - 11*gam12*be[1] + 
           11*gam12*be[2]))/(2*gam12) + 
        (\[Nu]*(-4616*gam12^2 - 1696*gam12^3 + 231*gam12^4 + 
           480*gam12*zeta12 + 1920*gam12*be[1] + 1700*gam12^2*be[1] + 
           1920*be[1]^2 - 1100*gam12^2*be[2] - 240*gam12*\[CurlyEpsilon][1]))/
         (40*gam12^2)) + de[2]*\[Lambda]EsGB[1, 0]*
       ((3*(2 + gam12)^2*(-4 + 3*gam12)*\[Nu]*\[Alpha]0[1]^2)/(10*gam12) + 
        (2 + gam12)^2*(-3 + (3*\[Delta])/2 + 
          (3/4 - (3*\[Delta])/4)/\[Nu] + (3*\[Nu])/2)*
         \[Alpha]0[2]^2 + ((432 + 476*gam12 + 131*gam12^2 - 8*be[1])/16 + 
          (\[Delta]*(-432 - 476*gam12 - 131*gam12^2 + 
             8*be[1]))/16)/\[Nu] + (\[Delta]*\[Nu]*
          (11*gam12 + 12*gam12^2 + 11*gam12*be[1] + 64*be[2] - 
           11*gam12*be[2]))/(2*gam12) - (49*gam12 + 245*gam12^2 + 
          100*gam12^3 + 24*zeta12 - 50*gam12*be[1] + 376*be[2] + 
          150*gam12*be[2])/(4*gam12) + (\[Delta]*
          (-334*gam12 + 14*gam12^2 + 69*gam12^3 + 48*zeta12 - 
           92*gam12*be[1] + 752*be[2] + 300*gam12*be[2]))/(8*gam12) + 
        (\[Nu]*(-4616*gam12^2 - 1696*gam12^3 + 231*gam12^4 + 
           480*gam12*zeta12 - 1100*gam12^2*be[1] + 1920*gam12*be[2] + 
           1700*gam12^2*be[2] + 1920*be[2]^2 - 240*gam12*\[CurlyEpsilon][2]))/
         (40*gam12^2))))/rCM[]^7)/c^6


